Trail Making Tests in Extended Reality: A Critical Review with Implications for Cognitive Ageing

Extended reality (XR) versions of the Trail Making Test and Color Trails Test are promising for assessing and training cognition in older adults. However, each XR adaptation is a new instrument, whose display, interaction technique, timing rules and layouts may change what it measures. This critical narrative review maps these implementations by software lineage and appraises their evidence for assessment and training against common criteria. The Trail Making Test in Virtual Reality (TMT-VR), whose source code was inspected, serves as a measurement case. XR trail-making tests showed convergence with paper and computerised versions, varying by test part and sample, and clinical group differences (e.g., Parkinson's disease, mild cognitive impairment). However, gaps in reliability (e.g., randomised forms), validation (e.g., norms, prospective samples) and reporting (e.g., error handling, build identity) emerged, and no training benefit attributable to the trail-making component was identified. The TMT-VR case shows how interaction technique, timing rule, error handling and unlogged layouts shape a score's meaning. Future tests should log layouts and events, estimate alternate-form reliability and undergo prospective validation, and training trials should isolate the trail-making component. Several XR trail-making tests have moved beyond feasibility, and reported tolerability during supervised sessions supports further evaluation in older adults.

==> anc/FileS1_Evidence_Map.csv <==
record_id,theme,citation,year,title,doi,role_in_review,study_type,population,clinical_group,device_platform,immersion,posture,input_and_selection,task_structure,layout_and_depth,scores_and_measures,validation_evidence,usability_tolerability,openness,training_design_and_outcomes,older_adult_design_features,colour_and_palette_notes,key_quotes,charting_note,critical_caution,bearing_on_tmtvr_case,colour_alternation_notes,attention_motor_decomposition,quality_flags,note_discrepancy,reading_note,primary_cluster,evidence_family,group,coverage,status_note
LIT-0041,00_TMT-VR_Programme,"Kourtesis, P., Giatzoglou, E., Vorias, P., Gounari, K. A., Orfanidou, E., & Nega, C. (2025). Examination of eye-tracking, head-gaze, and controller-based ray-casting in TMT-VR: Performance and usability across adulthood. Multimodal Technologies and Interaction, 9(8), 76. https://doi.org/10.3390/mti9080076",2025,"Examination of Eye-Tracking, Head-Gaze, and Controller-Based Ray-Casting in TMT-VR: Performance and Usability Across Adulthood",10.3390/mti9080076,programme paper (TMT-VR lineage),"3 (modality, within) x 2 (age group) x 2 (gaming level) mixed-design experiment with post-trial usability scales (E3)","77 healthy adults: young n = 39 (19-29 y, M 23.49, SD 2.66) and middle-aged n = 38 (35-56 y, M 42.55, SD 4.95); 50.6 % women; 82 enrolled, 5 excluded for eye-tracking calibration failure; GSQ median split (22) into high n = 38 and low n = 39 gamers (p. 3-4). clinical_group: no",,"Varjo Aero (2880 x 2720 per eye, 90 Hz, 120 Hz gaze), two SteamVR Lighthouse 2.0 stations, HTC Vive 6-DoF wands, Sony noise-cancelling headphones, i9-13900KF and RTX 3080 PC; Unity 2022.3 builds (p. 5)",immersive VR HMD,standing on a marked 3 x 3 m area; experimenters stabilised cables and posture (p. 7),"One ray-casting routine for all modes: eye mode casts a ray from the Varjo 120 Hz gaze point (blinks filtered), head mode from the headset forward vector with a central reticle, controller mode from the wand tip. Selection is automatic by dwell, reported as 'a continuous 2 s fixation' (p. 6, section 2.3) and as 'cumulative fixation ... exceeded 1.5 s' (p. 6, section 2.3.2); no button press (Heisenberg effect); after an error the participant resumes from the last correct target; haptics disabled (p. 5-6)","TMT; Task A 1-25; Task B 1-A-2-B ... 13; 25 targets per part; three blocks (one per modality, A then B) in Latin-square order; six interactive tutorial blocks with spoken instructions until three consecutive correct selections; 30 s visual reset between blocks; total VR exposure under 20 min; visit 35 +/- 5 min (p. 6-8)","Randomised per run: 25 numbered or alphanumeric 'spheres' of 0.25 m diameter spawned at pseudo-random polar coordinates on three concentric shells (radii 3, 6, 9 m) and three elevation planes (0, +15, +30 degrees) in a neutral-grey chamber; no two participants met the same array (p. 5). Note: LIT-0109 and LIT-0108 call the targets cubes","Completion time (ms), mean spatial accuracy (Euclidean distance between ray impact and target centre at selection), error count (out-of-sequence selections) (p. 6); SUS, UEQ-S (8 items), SUTAQ public-use version (10 items); CSQ-VR before and after; GSQ; PC and smartphone use (p. 4-7)","No paper TMT. Accuracy A: modality F(2,219) = 13.94, p < .001, eta2p = .11; age F(1,219) = 460.57, p < .001, eta2p = .68; eye more precise than controller (d = 1.45), head better than controller (p = .012), eye vs head p = .055. Accuracy B: modality F(2,219) = 4.38, p = .014, eta2p = .04; age F(1,219) = 410.30, eta2p = .65. Time A: modality F(2,219) = 6.73, p = .001, eta2p = .06 (eye 8.6 s faster than controller, d = 0.43; head vs controller d = 0.49; eye = head); age F(1,219) = 23.22, eta2p = .10. Time B: modality F(2,219) = 4.99, p = .008, eta2p = .04 (head faster than controller, d = 0.49; eye vs controller ns); age F(1,219) = 25.04, eta2p = .10. Errors A: modality F(2,219) = 3.98, p = .020 (eye more errors than head, d = 0.34); age F(1,219) = 109.62, eta2p = .33. Errors B: modality F(2,219) = 3.23, p = .041; age F(1,219) = 22.13, eta2p = .09; modality x gaming F(2,219) = 3.86, p = .023 (low gamers: more errors with eye than controller, d = 0.77). Means (Table 6, p. 11-12): time A eye 78.9 (22.1), controller 87.5 (20.2), head 76.8 (19.9) s; time B 94.2 (34.1), 101.9 (29.7), 88.7 (24.1) s; errors A 2.06, 1.47, 1.12; errors B 2.62, 1.87, 1.65. Accuracy A young 15.58 (SD 0.25) vs middle-aged 29.28 (SD 4.32) (Table 7, p. 12). Age correlations (Table 4, p. 10): accuracy A r = .64, accuracy B r = .60, errors A r = .51, time A r = .23, time B r = .25","Raw SUS, UEQ-S and acceptability means not reported. SUS: age x gaming F(1,227) = 8.54, p = .004, eta2p = .04, middle-aged low gamers below young low gamers (d = 0.63); UEQ-S: middle-aged rated the session higher, F(1,227) = 24.42, p < .001, eta2p = .10; acceptability age F(1,227) = 3.84, p = .051 (p. 18-19). CSQ-VR: no participant above the moderate threshold (total > 18) (p. 5). 5 of 82 dropped at eye calibration (p. 4)","Data available on request, not public (p. 24); code not mentioned; the TMT-VR was designed and developed by P. Kourtesis (p. 24)",n/a,"Begin each session with a viability check: eye-tracking if it calibrates cleanly, otherwise head-gaze, which is calibration-free and 'becomes the default, not merely a fallback' when calibration fails (progressive lenses, heavy eyeliner, uneven lighting) (p. 22); controllers only for onboarding or contingency; adaptive tutorial that re-runs calibration and two sample selections when dwell on a target exceeds 1 s; cap each trail at about 2 min and the cognitive block at about 15 min; brief standing stretch between trails and a 'blink now' cue on loading screens; 30 s visual-reset scenes; log age and a digital-fluency marker and use age-stratified norms (p. 22-23); five-minute guided tutorial sufficed for most users (p. 22)","All feedback cues conform to colour-blind-safe palettes; correct selections turn saturated yellow with a chime, errors flash red with a buzzer (p. 6)","""head-gaze offered calibration-free enhanced speed and error-avoidance under heavier cognitive load"" (p. 1) | ""In those situations, head-gaze becomes the default, not merely a fallback."" (p. 22) | ""VR adaptations do not erase age norms; they change the scale, not the rank order."" (p. 21)","The TMT-VR research programme's own evidence for choosing head-gaze as the mode of the 2026 version (the head-gaze question): fastest and least error-prone on Part B, equal to eye-tracking on Part A, and calibration-free. Also the source for the 2024 layout generator (shells at 3, 6, 9 m), the standing PC set-up, the session-length and tutorial recommendations, and the finding that age dominates every metric up to the mid-fifties, which motivates age-stratified norms.","No participant over 60; the usability, user-experience and acceptability questionnaires are described as administered once after VR (section 2.3.4, p. 8), whereas their age and gaming analyses report denominator degrees of freedom of 227 (section 3.3, pp. 18-19), so the unit of these analyses requires clarification; the spatial-accuracy metric sits at a floor of about 15 cm in young adults (SD 0.25 cm), so the very large age effect on accuracy partly reflects a bimodal distribution [inference]; dwell is reported as both 2 s and 1.5 s, and targets as spheres rather than cubes.","openness: at publication the TMT-VR shared neither code nor data (available on request only) | validation against diagnosis or the paper test: no comparison with the paper TMT or a diagnosis | clinical groups and ageing: adults 19-56 only, no clinical group | layout randomisation: pseudo-random layout, no two participants alike | depth: three depth shells at 3, 6, 9 m | head-gaze dwell for older adults (in adults up to 56): head-gaze fastest on Part B, fewest errors, calibration-free; untested over 60 | training potential: not addressed",Colour-blind-safe feedback palette with yellow for correct and red for error (p. 6); a colour-alternation XR version would need feedback colours that do not collide with its trail colours [inference],"Introduces the eye-head-hand cascade (saccades lead head rotation by about 100 ms, head leads peak hand velocity by about 120 ms, p. 3) and the idea that gaze selection 'collapses search and select into a single act' (p. 20); gaze vectors were captured but raw ocular kinematics were not logged (p. 23); proposes continuous eye-movement traces to separate calibration drift, ocular tremor and scanning strategy (p. 23)",no adults over 60 | questionnaire analysis unit unclear (administered once; df 227) | accuracy metric floor in young adults | dwell reported inconsistently (2 s vs 1.5 s) | raw usability means not reported | self-developed instrument,The library note states the design as 'feasibility/usability study'; the paper is a within-subject modality experiment with usability as a secondary outcome. The note does not record the dwell inconsistency or the standing posture.,full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G01_programme_interaction,full text,updated on 26 Oct 2026
LIT-0108,00_TMT-VR_Programme,"Gounari, K. A., Giatzoglou, E., Kemm, R., Beratis, I. N., Nega, C., & Kourtesis, P. (2025). The Trail Making Test in Virtual Reality (TMT-VR): Examination of the ecological validity, usability, acceptability, and user experience in adults with ADHD. Psychiatry International, 6(1), 31. https://doi.org/10.3390/psychiatryint6010031",2025,"The Trail Making Test in Virtual Reality (TMT-VR): Examination of the Ecological Validity, Usability, Acceptability, and User Experience in Adults with ADHD",10.3390/psychiatryint6010031,programme paper (TMT-VR lineage),"Case-control cross-sectional validation (ADHD vs neurotypical) with paper TMT, ASRS and usability scales (E2)","53 Greek-speaking adults 18-40 y (M 23.87, SD 3.82; education M 15.98 y): ADHD n = 25 (documented national-health-system diagnosis, unmedicated; 19-35 y, M 23.80) and neurotypical n = 28 (18-40 y, M 23.90); 12 women per group; groups matched on age and education (p. 8, 14). clinical_group: yes, adult ADHD",,"Varjo Aero (2880 x 2720 per eye, 115 degree horizontal field of view, 90 Hz), HTC Vive Lighthouse stations, SteamVR, Sony noise-cancelling headphones, Vive controllers available, PC with 32 GB RAM (p. 8)",immersive VR HMD,"not reported (seating is described only for the questionnaire phase, p. 12)","Eye-tracking ray-casting only; a target is selected after a 1.5 s fixation; yellow highlight plus sound for correct, red plus sound for incorrect; previously selected cubes stay highlighted (p. 10-11)","TMT; Task A 25 numbered cubes 1-25; Task B 25 cubes alternating 1, A, 2, B ... 13; audio instructions and a short trial before each part; trial phase 10-15 min, timed assessment 5-7 min; order of VR and Greek paper TMT counterbalanced by participant code (p. 11-13)",Cubes distributed through a 360-degree three-dimensional space including the Z axis; positions randomised at every administration (p. 10),"Accuracy (mean distance from the target centre at selection, in metres), mistakes (wrong-target selections), completion time (p. 11); paper TMT A and B times and errors; ASRS (Greek); CSQ-VR before and after; SUS; UEQ (described as 26 items); SUTAQ public version (p. 9-12)","Convergent: TMT-A vs TMT-VR A time r(51) = .360, p = .004; TMT-B vs TMT-VR B r(51) = .281, p = .021; TMT-VR A vs B r = .391 (p. 19). Known groups (Table 2, p. 16): no group difference in time on paper (A 29.4 vs 31.4 s; B 65.4 vs 65.6 s) or VR (A 80.8 vs 86.6 s; B 94.5 vs 102.3 s); TMT-VR accuracy ADHD 0.21 (0.07) vs 0.15 (0.01) m in A (p < .001, d = 1.34) and B (d = 1.02); mistakes A 1.88 (3.17) vs 0.50 (0.96), p = .011, d = 0.65; mistakes B 2.28 (3.08) vs 0.96 (1.57), p = .013, d = 0.63; paper TMT errors did not differ. ASRS correlated with TMT-VR A time r = .358, B time r = .411, A accuracy r = .331, B accuracy r = .325, A mistakes r = .248 (p. 19); regression on ASRS R2 = 38.1 %, F(3,49) = 10.10 (A accuracy beta = .439, A time .269, B time .341) (p. 20). Education correlated with paper TMT A (r = -.263) and B (r = -.278) but not with TMT-VR (p. 19). No AUC, sensitivity, specificity, reliability or norms","SUS reported mean 41.21 (SD 5.10; range 29-49) (Table 1, p. 15), whereas section 2.2.7 (pp. 11-12) describes conversion to a score out of 100; the scoring applied requires clarification; 64.15 % in the top quartile; UEQ 143.55 (19.50), range 101-174; SUTAQ 49.11 (8.55) of 60 (p. 15); SUS correlated with faster TMT-VR A (r = -.312) and B (r = -.291) (p. 15); cybersickness 'either absent or mild for all participants' (p. 16), no numbers; no dropouts reported","Data available on request, not public (p. 25); code not mentioned",n/a,"Audio plus visual instructions, a familiarisation phase of 10-15 min and the freedom to move the head to adjust the view (p. 8, 13); Greek-language administration; notes that poor alphabet automatisation (dyslexia, non-Latin alphabets) hurts TMT-B unless alphabet support is given (p. 5)",Yellow for correct and red for incorrect selections (p. 11),"""No significant differences were observed between the groups in terms of task time on either the paper-and-pencil TMT or the TMT-VR"" (p. 16) | ""Each cube must be fixated upon for 1.5 s to confirm selection, ensuring deliberate and accurate interactions."" (p. 10) | ""a significant positive correlation was found between task times for the TMT-A and the TMT-VR A, r(51) = 0.360, p = 0.004"" (p. 19)","The only published TMT-VR study with a paper-TMT comparison and a clinical group: modest convergent correlations (.36, .28) and a group effect carried by spatial accuracy and errors rather than time. This review cites it for the validation and clinical-coverage questions, for the eye-tracking-only configuration of 2024-2025, and for the argument that selection precision is a candidate marker that a paper TMT cannot give.","Fifty-three young adults, no diagnostic-accuracy statistics, and neurotypical accuracy at a floor (0.15 m, SD 0.01) that inflates d; several internal inconsistencies (ASRS descriptives differ between Table 1 and text; p-values for the time comparisons do not match their t values; gender counts on p. 8 sum to 32); ecological validity is operationalised as a correlation with a self-report scale.","openness: no code or public data at publication | validation against diagnosis or the paper test: convergent validity against the paper TMT shown, but no diagnosis-level validation | clinical groups and ageing: a clinical adult group (ADHD) was tested, aged 18-40 only | layout randomisation: randomised positions each administration | depth: depth along the Z axis | head-gaze dwell for older adults: not addressed (eye-tracking only) | training potential: not addressed","Cites Plotnik et al. (2017) immersive Color Trails as the first VR adaptation of a TMT alternative but with 'complex methodologies and ... expensive equipment' (p. 3); notes that TMT-B penalises people with weak alphabet automatisation (p. 5), a rationale for a colour-alternation form [inference]","The ADHD effect appears in spatial accuracy and errors, not in time (p. 16), suggesting that selection precision carries attentional signal separate from speed [inference]; eye tracking is described as 'a non-invasive and intuitive way to assess attention, task-switching' (p. 22)",n = 53 | no ROC or AUC | accuracy floor in controls (SD 0.01 m) | internal reporting inconsistencies | eye-tracking mode only | self-developed instrument | no test-retest,"The note's claim of a 'large spatial-accuracy group effect' is correct (d = 1.34, 1.02) but should carry the floor caveat; the note does not record the eye-tracking-only administration.",full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G01_programme_interaction,full text,updated on 26 Oct 2026
LIT-0109,00_TMT-VR_Programme,"Giatzoglou, E., Vorias, P., Kemm, R., Karayianni, I., Nega, C., & Kourtesis, P. (2024). The Trail Making Test in Virtual Reality (TMT-VR): The effects of interaction modes and gaming skills on cognitive performance of young adults. Applied Sciences, 14(21), 10010. https://doi.org/10.3390/app142110010",2024,The Trail Making Test in Virtual Reality (TMT-VR): The Effects of Interaction Modes and Gaming Skills on Cognitive Performance of Young Adults,10.3390/app142110010,programme paper (TMT-VR lineage),Within-subject experiment (three interaction modes) with a between-subject gaming-skill factor and exploratory usability survey (E1),"71 healthy young adults 18-35 y (M 23.48, SD 3.41), 34 women and 37 men, students at the American College of Greece, education 12-23 y; high gaming n = 34, low gaming n = 37 (p. 6-7). clinical_group: no",,"Varjo Aero (2880 x 2720 per eye, 115 degree horizontal field of view, 90 Hz), Vive Lighthouse stations and controllers, SteamVR, Razer noise-cancelling headphones, PC with 32 GB RAM (p. 7)",immersive VR HMD,not reported,"Ray-casting in all three modes (eye-tracking, head movement, controller); automatic selection after sustained focus, stated as 2 s (p. 7 and p. 19) and as 1.5 s (p. 9); no confirmatory button (Heisenberg effect); haptic feedback disabled; yellow plus sound for correct, red plus sound for incorrect; selected cubes remain highlighted (p. 7-10)","TMT; Task A 25 numbered cubes 1-25; Task B 25 cubes alternating 1, A, 2, B ... 13; six tutorials (each task x each mode); mode order counterbalanced; both eye calibrations (Varjo Base and in-app) before the tasks (p. 10-11)","Cubes scattered through a 360-degree environment across three dimensions including the Z axis; 'Every time a participant undertakes the TMT-VR, the cubes appear in new, randomized positions' (p. 9); target size and distances not reported","Task completion time (automatic) and accuracy defined as the average distance of the ray from the centre of the target cube at selection (cm; means 15.5-15.8 cm, Table 4, p. 14-15); errors fed back but not analysed; CSQ-VR before and after; SUS, UEQ-S, adapted SUTAQ; GSQ; technology-use items (p. 8-10)","No paper TMT. Time A: mode F(2,207) = 10.63, p < .001, eta2p = .09; Time B: F(2,207) = 5.63, p = .004, eta2p = .05; eye vs controller p = .002 and head vs controller p < .001 in both parts; eye vs head ns; no gaming main effect or gaming x mode interaction on time (F < 0.7) (p. 14). Means (Table 4): time A eye 74.4 (14.8), controller 81.6 (16.2), head 69.8 (16.2) s; time B 84.6 (18.8), 92.9 (21.0), 82.3 (21.1) s. Accuracy A: mode F(2,207) = 16.59, p < .001, eta2p = .14; gaming x mode F(2,207) = 4.47, p = .012, eta2p = .04 (high gamers best with head, low gamers with eye); Accuracy B: mode F(2,207) = 4.18, p = .017, eta2p = .04, eye better than controller (p = .02), eye vs head p = .103 (p. 16). Correlation tables 2-3 report coefficients of .002-.10 flagged as p < .001, which is not parsable","Acceptability 49.34 (7.02) of 60; SUS 78.96 (9.58) of 100 (also given as 39.48 of 50); UEQ-S 46.76 (5.98) of 56 (Table 1 and p. 13); cybersickness 'absent to very mild' with no pre-post change, no numbers (p. 12); no dropouts reported","Data available on request, not public (p. 23); code not mentioned; task videos on YouTube (p. 10); software by P. Kourtesis (p. 23)",n/a,"Hands-free head and eye modes chosen because the TMT-VR was 'initially developed for assessing cognitive functions in older adults' and such users need modes that 'minimize the need for extensive body movement or prior technological experience' (p. 5); fully automated tutorials and instructions remove administrator variance (p. 9); immediate visual and auditory feedback and persistent highlighting of completed targets (p. 10); gaming skill did not affect performance, so non-gamers are not disadvantaged (p. 21)","Environment designed with colour-blind-friendly colours after Ichihara et al. (2008) (p. 8); correct selections yellow, incorrect red (p. 10)","""confirmatory button presses were eliminated in favor of automatic target selection after the participant focused on the target for 2 s"" (p. 7) | ""Every time a participant undertakes the TMT-VR, the cubes appear in new, randomized positions, requiring a different spatial pattern of selection with each administration."" (p. 9) | ""both eye tracking and head movement modes significantly outperformed the controller in terms of task completion time and accuracy"" (p. 1)","The first published TMT-VR configuration (2024 Varjo Aero build) and the first mode comparison: gaze modes beat the controller on time and precision, with no gaming-skill effect. This review cites it for the instrument's history, for randomised layouts and depth as original design features, and as the origin of the head-gaze rationale. Its stated aims (older adults, remote and repeated assessment, rehabilitation) also bear on training potential.","Young, highly educated students only; the dwell is given as both 2 s and 1.5 s; 'perfect test-retest reliability' is asserted from randomisation without data; the correlation tables are unusable; the accuracy metric sits near a 15 cm floor.","openness: no code or public data at publication | validation against diagnosis or the paper test: no comparison with the paper TMT or a diagnosis in this study | clinical groups and ageing: young adults only | layout randomisation: randomised positions at every administration | depth: targets distributed along the Z axis | head-gaze dwell for older adults (in young adults): head mode fastest, equal to eye on accuracy; untested in older adults | training potential (as stated): 'could serve as a valuable tool in cognitive rehabilitation programs' (p. 1), no data",Colour-blind-friendly colours were a stated design principle (p. 8); yellow and red feedback colours would need revision in a colour-trails version [inference],"none explicit; the three modes differ in which effector carries the selection, but no gaze or kinematic metrics beyond time and ray-to-centre distance were logged",n = 71 students | dwell reported inconsistently | no paper TMT | overclaim on test-retest reliability | correlation tables not parsable | self-developed instrument,"The note lists the design as 'experimental/comparative', which is right; it omits that errors were not analysed and that posture is unreported.",full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G01_programme_interaction,full text,updated on 26 Oct 2026
LIT-0124,00_TMT-VR_Programme,"Denaxa, A. (2026). The effect of digital literacy on cognitive flexibility and psychomotor skills performance in young and middle-aged adults within a virtual reality environment [MSc dissertation, MSc Cyberpsychology, Department of Psychology, National and Kapodistrian University of Athens; supervisor P. Kourtesis]. May 2026.",2026,"The Effect of Digital Literacy on Cognitive Flexibility and Psychomotor Skills Performance in Young and Middle-Aged Adults Within a Virtual Reality Environment (running head: Age, Digital Literacy, and Interaction Modality Effects in Immersive VR)",,programme paper (TMT-VR lineage),MSc thesis; cross-sectional two-group design with within-subject Fitts modalities and repeated-measures ANCOVAs (source of the 2026 interaction study),"81 healthy adults: young 20-44 y (n = 41, M 26.78, SD 5.59) and middle-aged 45-65 y (n = 40, M 54.63, SD 4.56); 39 men, 42 women; Greek convenience sample, partly recruited through the 'Nestor' community centre for older adults in Kypseli; a priori N = 80 (p. 21-22). clinical_group: no",,HTC VIVE Focus Vision standalone headset with Vive controllers; applications built in Unity with the XR Interaction Toolkit and OpenXR (p. 23),immersive VR HMD,"not reported for the TMT-VR; for the Fitts task 'participants stood in a fixed position inside the virtual environment' (p. 25), a virtual stance; the companion thesis (LIT-0125) describes seated participants","TMT-VR: head-gaze only, target selected after pointing steadily for 1.5 s, confirmation and error sounds (p. 24). Fitts task: direct session (0.5 m) with finger tracking and controller-direct; distant session (4 m) with head-gaze ray, eye-tracking ray and controller ray; selection by aiming at the centre for 500 ms (p. 25-26)","TMT-VR Part A 1-25 and Part B 1-A, 2-B ... 13-M, each preceded by two educational trials that end only when all targets are selected in order (p. 24). Fitts: 12 targets in a star layout; four ID conditions (3.46-4.95 bits); per set a 5-target tutorial, a 12-selection warm-up and a measured 12-selection round; direct widths 2/4 cm at 40/60 cm, distant 8/16 cm at 160/240 cm; fixed order TMT-VR then Fitts (p. 23-26)",TMT-VR targets scattered in three-dimensional space; the algorithm rearranged the layout between the two parts to prevent location memory (p. 24); depth values not described; Fitts targets on a plane at 0.5 m or 4 m,"TMT-VR Task Time (task start to final correct selection), Adjusted Time (error-penalised), B - A difference and adjusted difference (p. 24); Fitts mean movement time and accuracy index AI = We - DC (p. 26); Digital Skills Questionnaire (12 items, alpha .81, omega .83); Cybersickness Questionnaire before and after (p. 22)","No paper TMT. TMT-VR log Task Time: Part F(1,78) = 24.47, p < .001, eta2p = .239; Age F(1,78) = 13.89, p < .001, eta2p = .151; Part x Age F = 0.22, p = .638; DSQ F = 2.36, p = .128 (p. 51); Adjusted Time: Age F(1,78) = 12.92, p < .001, Part x Age F = 0.19 (p. 52). Welch tests (Table 22, p. 52): Time A 73.52 (40.14) vs 91.45 (25.96) s, d = -0.53; Time B 81.55 (18.49) vs 118.34 (45.05) s, d = -1.07; Adjusted A 75.06 vs 93.45, d = -0.50; Adjusted B 84.78 (21.71) vs 127.13 (56.26), d = -0.99; B - A 8.03 (44.17) vs 26.89 (38.86) descriptively (p. 30). Fitts distant: modality on movement time F(1.21, 94.75) = 78.45, p < .001, eta2p = .501, controller-raycast fastest, then head-gaze, eye-tracking slowest (eye vs controller MD = 0.94 z, head vs controller MD = 0.57 z [inference from reported MDs]); age F(1,78) = 4.90, p = .030, eta2p = .059; no modality x age (p. 43-46); accuracy index: eye-tracking 1.26 vs head-gaze -0.63 and controller-raycast -0.63 (floor), F(1.00, 78.29) = 941.98, eta2p = .924 (p. 46-48). Direct: finger faster than controller-direct, modality F(1,78) = 76.46, eta2p = .495; modality x age F(1,78) = 23.63, eta2p = .232 (young fastest with finger); DSQ covariate F(1,78) = 4.74, p = .032 (p. 37-40). Age x DSQ ns in all five modalities after Bonferroni (finger uncorrected F(1,77) = 4.70, p = .033) (p. 49-50)","CSQ pre: young 8.73 (4.25), middle-aged 7.78 (2.68); post: 9.44 (3.32), 7.93 (3.50); Wilcoxon W = 413, p = .108 (p. 30-33); eye-tracking calibration difficulties noted during administration (p. 56); no SUS; no dropouts reported",not stated,n/a,Breaks allowed between trials and tasks under automated audio instructions (p. 23); the naturalism account (no age x digital-literacy moderation) implies that pre-training can be minimised for novel VR interactions (p. 60); controller ray-casting recommended for distant and finger tracking for direct interaction (p. 60); recruitment through an older adults' community centre (p. 22),none,"""During the selection of the targets, participants used head-gaze interaction exclusively; no other modalities were tested for the TMT-VR in this sub-study."" (p. 24) | ""Controller-Raycast was the fastest modality, while Eye-Tracking produced substantially higher accuracy than both Head-Gaze and Controller-Raycast, which converged near the floor of the accuracy scale."" (p. 54) | ""digital literacy did not moderate the relationship between age and performance in any modality after Bonferroni correction"" (p. 6)","Documents the 2026 standalone configuration (Focus Vision, OpenXR, head-gaze-only TMT-VR, tutorial plus practice, error-adjusted time) and gives the age effect for 45-65-year-olds on the head-gaze build (d about 0.5 for Part A and 1.0 for Part B). Beyond the 2026 interaction and psychosocial studies it adds the competing-predictions test of digital-literacy moderation, the direct-session finger advantage, and the explicit floor effect of the distant accuracy index for head-gaze and controller ray-casting, which bears on the TMT-VR spatial-accuracy metric. Its Fitts ranking (controller ray fastest, eye-tracking most precise) contrasts with the TMT-VR mode studies and must be reconciled in this review.","Unpublished thesis; nobody over 65; head-gaze only; fixed task order (TMT-VR first); the thesis gives the dwell as 1.5 s, whereas the examined 2026 build uses 0.5 s.","openness: not addressed | validation against diagnosis or the paper test: no paper TMT or diagnosis | clinical groups and ageing: healthy adults 20-65 only | layout randomisation: layout rearranged between parts | depth: not addressed (depth not described) | head-gaze dwell for older adults: head-gaze administered to all 45-65-year-olds without reported problems, but in distant Fitts pointing it was slower than controller ray-casting and its accuracy index was at the floor | training potential: not addressed",none,"Runs a motor task (Fitts) and a cognitive task (TMT-VR) in the same participants, a two-task decomposition; in distant pointing eye-tracking gave far better spatial accuracy than head-gaze while head-gaze was faster, which bears on choosing the attentional (eye) and motor (hand or head) streams; no gaze metrics were logged (p. 46-48, 54)",unpublished MSc thesis | no adults over 65 | head-gaze only for TMT-VR | fixed task order | accuracy-index floor | dwell given as 1.5 s (examined 2026 build 0.5 s) | n = 81 under-powered for moderation,The note gives no detail; nothing to correct. It should record that the TMT-VR was head-gaze only and that the companion thesis contradicts the age-time direction.,"abstract, aims and hypotheses, method, results (descriptives, preliminary checks, Fitts direct and distant, moderation tests, TMT-VR ANCOVAs and t-tests), discussion, limitations and conclusions (p. 6, 19-62); introduction skimmed",10_Theses_Programme_Provenance,Programme theses and provenance,G01_programme_interaction,selected sections (see what_i_read),updated on 26 Oct 2026
LIT-0125,00_TMT-VR_Programme,"Asimakopoulou, L. (2026). The influence of psychosocial factors on psychomotor skills and cognitive flexibility in young and middle-aged adults within a virtual reality environment [MSc dissertation, MSc Cyberpsychology, Department of Psychology, National and Kapodistrian University of Athens; supervisor P. Kourtesis]. May 2026.",2026,The Influence of Psychosocial Factors on Psychomotor Skills and Cognitive Flexibility in Young and Middle-aged Adults within a Virtual Reality Environment,,programme paper (TMT-VR lineage),"MSc thesis; cross-sectional correlational design with simple, hierarchical and moderation regressions (source of the 2026 psychosocial study)","81 adults 20-65 y (M 40.50, SD 14.90), education 6-22 y (M 15.50, SD 3.05), 42 women and 39 men; purposive convenience sample in Greece (p. 19). clinical_group: no (DASS-21 scores low on average)",,HTC VIVE Focus Vision standalone; Unity with XR Interaction Toolkit and OpenXR (p. 20),immersive VR HMD,"seated: Fitts targets 'were placed on a vertical plane to ensure ergonomic suitability for seated participants' (Appendix D, p. 85); TMT-VR posture not stated separately","TMT-VR: head-gaze only with a 1.5-second dwell (p. 22). Fitts: finger tracking and controller-direct at 0.5 m; head-gaze, eye-tracking and controller ray-casting at 4 m; 500 ms dwell (p. 21, 85)","TMT-A (numbers 1-25) then TMT-B (numbers and letters); only the second TMT-VR round was measured (practice then test) (p. 23). Fitts before the TMT-VR, direct and distant sessions counterbalanced; each modality block a tutorial, warm-up and measured round of 12 selections; 3 s and 5 s inter-phase delays, 30-60 s breaks between blocks and 60-120 s between sessions (p. 23, 85-86). Note: LIT-0124 states the reverse task order",TMT-VR in a 360-degree environment with targets in three-dimensional space; positions varied across sessions to reduce memorisation (p. 21-22); Fitts targets on a vertical plane,"TMT-A and TMT-B Task Time, Adjusted Time (error-adjusted output of the application), B - A Difference Time and Difference Adjusted Time; Fitts direct and distant task time and accuracy index composites; MSPSS; DASS-21; shortened Greek CSQ-VR before and after (p. 21-23)","No paper TMT. Descriptives (Table 1, p. 26): TMT-A 82.40 s (SD 34.90, range 43.2-295.0), TMT-B 99.70 (38.80, 51.0-284.0), Adjusted A 84.10 (37.60), Adjusted B 106.00 (47.30), B - A 17.30 (42.40, range -225 to 145). Age regressions (Table 4, p. 29-30): TMT-A time beta = -.566, TMT-B time beta = -.540, Adjusted A beta = -.563, Adjusted B beta = +.527 (all p < .001, R2 .28-.32); B - A ns. These signs contradict the group means on the same data in LIT-0124 (middle-aged slower, d 0.5-1.1) and each other, so they are probably a transformation or coding artefact and should not be cited. Education added variance to B - A (dR2 = .060, p = .027) and to the adjusted difference (dR2 = .065, p = .020) after age (p. 31). MSPSS predicted only Fitts direct time; DASS-21 had no direct effects; depression moderated age on Fitts direct AI (p. 33-37)","CSQ-VR total pre 8.26 (3.58), post 8.69 (3.47); Wilcoxon W = 1740, p = .709 (p. 27); no SUS; no dropouts; no missing data",not stated,n/a,"Applications for older users should provide familiarisation, encouraging feedback, clear instructions, comfortable time limits and adaptable interaction options (p. 46); short breaks because the long Fitts task preceded the TMT-VR (p. 23); seated ergonomics with targets on a vertical plane (p. 85); demographic-adjusted norms recommended (p. 46)",none,"""Target selection was confirmed using a 1.5-second dwell time, and target positions were varied across sessions to reduce memorization."" (p. 22) | ""This fixed selection delay may have reduced variability in raw completion speed, making task time less sensitive to age-related slowing."" (p. 39) | ""All targets were placed on a vertical plane to ensure ergonomic suitability for seated participants."" (p. 85)","Adds to the 2026 interaction and psychosocial studies the education-to-B - A (cognitive reserve) finding, the depression x age moderation of direct pointing accuracy, and the full Fitts protocol timing (Appendix D). Most useful for this review is its own observation that a fixed dwell compresses completion-time variance, which argues for logging dwell separately and for the shorter 0.5 s dwell. It also fixes the 2026 build as seated with head-gaze-only administration.","Unpublished thesis whose age-time coefficients have the wrong sign relative to the group means; many outcomes without family-wise correction; Fitts indices pooled across modalities; outliers (a 295 s Part A, B - A of -225 s) left in.","openness: not addressed | validation against diagnosis or the paper test: no paper TMT or diagnosis | clinical groups and ageing: 20-65 only, healthy | layout randomisation: positions varied across sessions | depth: three-dimensional target space | head-gaze dwell for older adults: head-gaze dwell administered to all; the author argues the 1.5 s dwell may blunt age sensitivity of time | training potential: not addressed","none (cites Plotnik et al., 2017 for the 360-degree environment, p. 21)","Suggests adding 'hand movement, eye-tracking measures, correction movements, physiological arousal or EEG' (p. 47); interprets direct-pointing accuracy as the index most sensitive to age in eye-hand coordination (p. 40)",unpublished MSc thesis | probable sign error in age-time regressions | no family-wise correction | composite Fitts indices | outliers retained | head-gaze only,The note's summary is accurate but does not flag the contradictory age-time direction or the seated posture stated in Appendix D.,"abstract, hypotheses, materials and methods, results (descriptives, cybersickness, age, education, psychosocial and moderation tests), discussion, limitations, conclusions and Appendix D (p. 3, 17-49, 85-86)",10_Theses_Programme_Provenance,Programme theses and provenance,G01_programme_interaction,selected sections (see what_i_read),updated on 26 Oct 2026
LIT-0025,01_TMT_Foundations,"Ashendorf, L., Jefferson, A. L., O'Connor, M. K., Chaisson, C., Green, R. C., & Stern, R. A. (2008). Trail Making Test errors in normal aging, mild cognitive impairment, and dementia. Archives of Clinical Neuropsychology, 23(2), 129–137. https://doi.org/10.1016/j.acn.2007.11.005",2008,"Trail Making Test errors in normal aging, mild cognitive impairment, and dementia",10.1016/j.acn.2007.11.005,"paper TMT foundation (construct, norms, errors)","cross-sectional diagnostic-group comparison with normative tables (registry cohort, consensus diagnosis)","526 older adults from the Boston University ADCC registry: 269 cognitively normal controls (age M 72.4, SD 8.5; education 16.1 y), 200 MCI (M 72.5, SD 8.6), 57 AD (M 79.7, SD 7.1); 96 of 622 could not complete the TMT (74 cognitive impairment, 8 physical, 14 refusal) (pp. 130–131)","yes; MCI (possible and probable, CDR 0.5) and probable or possible AD (CDR ≥ 1)",paper TMT,none (paper),not reported,pencil on paper,standard TMT Part A (1–25) and Part B (1-A-2-B …); no 5-min limit applied; only completers included (p. 131),fixed paper-derived; no depth,"time to completion A and B; error count (any incorrect line that reaches its target; examinee told of the error and returned to last correct target; incomplete lines not counted); error bands 0, 1–2, ≥3 (pp. 131–132)","Controls < MCI < AD on A and B time after covariates (A F(4,521) = 54.91; B F(5,520) = 34.38; p < .001). B errors differ by group (Kruskal–Wallis H = 62.1): controls vs MCI and AD, MCI = AD (p. 134). Means: controls A 35.7 s (12.8), B 81.5 s (36.1), B errors 0.45 (0.85); MCI 48.1 s, 136.0 s, 1.05; AD 67.1 s, 190.8 s, 1.39 (Table 1, p. 131). In controls, age r = .451 (A time), .458 (B time); education r = −.216, −.329; B errors r = .170 with age, −.268 with education (p. 132). B errors–B time r = .572. Classification MCI/AD vs control: ≥1 error sens 61.9%, spec 70.3%; time z ≤ −1.0 sens 45.1%, spec 91.1%; errors and/or time sens 71.6%, spec 66.9% (Table 7, p. 135). Control error base rates: 11.2% made ≥1 error on A; ≥1 error on B in 21.7–46.0% depending on age/education cell (Tables 4–5, pp. 133–134)","n/a; 96/622 non-completion, 74 because of cognitive impairment (p. 130)",not stated,n/a,"Errors are common in healthy older adults (46% of 75–98-year-olds with <16 y education made ≥1 B error), so an error score needs its own norms; errors were less age-sensitive than time (p. 135); exclusion of those unable to hold set in Part B marks the test's floor in AD (p. 136)",none,"""TMT B time and errors are independently meaningful scores, and both therefore have clinical utility"" (p. 129) | ""error rate was less susceptible to subtle age differences than was time to completion"" (p. 135) | ""errors were defined as any incorrect line that reaches its target"" (p. 131)","This review cites it when arguing that an XR trail test should log errors as a score separate from time (the TMT-VR counts completed dwells on wrong targets) and when defining an error. It gives the base rates of errors in healthy older adults and shows that time and errors disagree in many individuals, so an error-adjusted time is not a substitute for reporting both. It also shows the paper test's floor: 74 of 622 registry members could not complete it.","Highly educated US registry sample; AD completers only; classification statistics are same-data and base-rate dependent; errors were scored under examiner correction, which differs from the TMT-VR's automatic count.",openness: not addressed | validation against diagnosis or the paper test: not addressed (paper benchmark; shows what validation against consensus diagnosis looks like) | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,"Indirect: time load attributed to visual scanning, B errors to working memory and executive control, citing Mahurin et al. (p. 135)",same-data classification statistics | unequal groups (AD n = 57) | highly educated sample | completers only,none material,full text,01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G02_tmt_foundations_cybersickness,full text,
LIT-0067,01_TMT_Foundations,"Linari, I., Juantorena, G. E., Ibáñez, A., Petroni, A., & Kamienkowski, J. E. (2022). Unveiling Trail Making Test: Visual and manual trajectories indexing multiple executive processes. Scientific Reports, 12, 14265. https://doi.org/10.1038/s41598-022-16431-9",2022,Unveiling Trail Making Test: Visual and manual trajectories indexing multiple executive processes,10.1038/s41598-022-16431-9,digital or computerised TMT (non-immersive),cross-sectional validation and process study of a computerised TMT with eye and hand tracking,"61 recruited; 49 analysed (24 women; 18–42 y; M 25.7, SD 5.4); 41 completed the online change-detection task about a year later (p. 2)",no,19-inch monitor at 65 cm with chin rest; EyeLink 1000 (1 kHz); standard mouse,"non-immersive (screen, tablet, pen, keyboard)",seated,mouse with button held; an item counts as reached when the cursor comes within 10 px of its centre; no online error feedback; participants told to correct themselves (pp. 3–5),"cTMT with 20 items (A: 1–20; B: 1–10 and A–J alternating); 100 trials (50 A, 50 B, alternating) in 5 blocks; 25-s limit per trial; completion defined at the first 12 items; 40–60 min (pp. 2–4)","100 spatial configurations generated from a 30 × 30 grid (0.44° spacing) with Poisson displacements, non-crossing straight paths and convex hull >40%; the same configurations for all participants, A/B assignment randomised; 2D only (p. 4)","time to 12 items (RT); percentage of completed trials (PC); B/A ratios; saccade and fixation metrics; fixations parsed into exploration (before first hand movement), planning (>25 px from cursor) and monitoring (near cursor); targets remembered (eye–hand marker of visual working memory); hand displacement after correct vs false eye detections (inhibition marker) (pp. 5–6)","B slower and less often completed than A (Wilcoxon z = 6, e.s. .86; p. 7). PC ratio correlated with INECO Frontal Screening total rho = .437 (p = .0017); RT ratio did not (rho = .006) (p. 7). More fixations in B (median 81 vs 76) with identical saccade and fixation durations (p. 7). More exploration (e.s. .47) and planning (e.s. .86) fixations and fewer monitoring fixations (e.s. .54) in B; RT ratio correlated with exploration (rho = .39) and planning (rho = .29) fixation ratios (pp. 7–8). Targets remembered A 4.60 vs B 4.38 (p = .028); TR ratio correlated with PC ratio rho = .48 and with change-detection K rho = .43 (n = 41) (p. 11). Inhibition marker did not correlate with IFS (p. 11). No learning across blocks (p. 5)",12 of 61 excluded for poor acquisition or not following instructions; comfort not reported,"""The analysis code and the data used in the present study will be available upon publication"" (p. 13); no repository named",n/a,"none; authors propose use in older adults and dementia and note task length as an obstacle, but effects held in the first 30 trials (p. 12)",trial type cued by a blue or red dot; the external change-detection task used coloured squares; otherwise none,"""it has a fixed spatial configuration per condition"" (p. 1) | ""the number of fixations but not fixation or saccade duration/amplitude varied between parts A and B"" (p. 9) | ""controlling the spatial configuration allowed us to reduce the sources of variability in the time between both parts"" (pp. 12–13)","This review uses it as the strongest non-immersive precedent for generating many controlled layouts instead of one fixed sheet, for separating search, planning and motor monitoring with eye and hand streams, and for deriving internal working-memory and inhibition markers. It is the methodological model for the author's attention/motor decomposition (design note 4) and for an eye-tracking mode of the TMT-VR.","Young sample; the 25-s truncation and 12-item criterion change the task, and the RT ratio did not track executive function; chin-rest 1 kHz tracking is not comparable with HMD eye tracking; code and data were only promised.",openness: not addressed (not XR) | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: shows controlled multi-configuration layouts are feasible and motivated outside XR | depth: not addressed (2D) | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,"Central: exploration, planning and monitoring fixation phases; targets-remembered from eye–hand lag; hand displacement after false eye detections as an inhibition index","n = 49 | young sample | truncated trials (25 s, 12-item criterion) | code and data not yet available",,full text,01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G02_tmt_foundations_cybersickness,full text,
LIT-0095,01_TMT_Foundations,"Salthouse, T. A. (2011). What cognitive abilities are involved in trail-making performance? Intelligence, 39(4), 222–232. https://doi.org/10.1016/j.intell.2011.03.001",2011,What cognitive abilities are involved in trail-making performance?,10.1016/j.intell.2011.03.001,"paper TMT foundation (construct, norms, errors)",cross-sectional individual-differences study with latent-variable contextual analysis,"3,665 adults 18–98 y (M 51.0, SD 18.5; 65% female; education 15.6 y); subsamples 830 (complex span) and 1,056 (updating); scaled scores above national norms (Table 1, p. 225)",no,paper (Connections Test),none (paper),not reported,pencil,"Connections Test: pages of 49 circles with successive targets adjacent; conditions numbers, letters, numbers–letters, letters–numbers; eight pages, 20 s each; score = correct minus incorrect connections; errors not pointed out; counterbalanced order (pp. 223–224)",fixed custom pages; adjacent successive targets so that visual search and hand movement are minimised (p. 223); no depth,"items correct in 20 s per condition; composites A (N + L) and B (NL + LN); difference, ratio and regression residual","Age r = −.61 (A), −.48 (B); B − A r = .49 with age (smaller discrepancy at older ages); B/A r = .07; residual r = .00 (p. 226). Standardised effects: speed .67 on A and .42 on B; Gf .30 on A and .52 on B; difference score related to speed (−.62) but not Gf (.04); ratio Gf .36, speed −.20; residual Gf .46, speed −.15 (Table 4, p. 228). Unique Gf relation on B after A (.35; Table 3, p. 228). Working memory (complex span, updating) added no unique prediction beyond Gf (Table 5, p. 229). Unique age effects near zero once abilities were controlled",n/a,not stated (supplementary data online),n/a,Age differences were larger in the simple than the alternating condition (p. 230); examiner error correction was avoided because it adds timing variability (p. 224),none,"""irrelevant influences of visual search and hand movements are minimized because successive target elements are in adjacent locations"" (p. 223) | ""the simple difference (B − A) primarily reflects speed, and thus it may not be sensitive to other influences of interest"" (p. 230) | ""the age relations in the current project were greater in the simple (A) condition than in the more complex alternating (B) condition"" (p. 230)","This review cites it to argue that derived scores are not interchangeable: B − A mostly indexes speed, whereas B/A and residuals keep the fluid/executive component. It also frames what an XR version changes: the Connections Test removes search and movement, the TMT-VR enlarges them into head rotation and depth, so the two variants bracket the construct. It sets the expectation of strong age effects in Part A.","Connections variant, not the standard TMT; items-in-20-s scoring inverts the usual metric; high-functioning volunteers; cross-sectional.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: a paper variant that changed layout deliberately to remove search | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,Adjacent-target design removes search and movement to isolate sequencing; informs the logic of decomposition,non-standard variant (Connections) | volunteer sample above norms,,full text,01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G02_tmt_foundations_cybersickness,full text,
LIT-0110,01_TMT_Foundations,"Tombaugh, T. N. (2004). Trail Making Test A and B: Normative data stratified by age and education. Archives of Clinical Neuropsychology, 19(2), 203–214. https://doi.org/10.1016/S0887-6177(03)00039-8",2004,Trail Making Test A and B: Normative data stratified by age and education,10.1016/s0887-6177(03)00039-8,"paper TMT foundation (construct, norms, errors)",cross-sectional normative study,"911 community-dwelling volunteers 18–89 y (M 58.5, SD 21.7; education 5–25 y, M 12.6; 408 M/503 F; MMSE >23); 11 age groups; education split 0–12 vs 12+ y for ages 55+ (pp. 204–206)",no,paper TMT,none (paper),not reported,pencil,standard TMT A and B per Spreen and Strauss; on an error the participant returns to the circle where the error originated and continues; time recorded (p. 205),fixed paper-derived; no depth,time A and B; percentiles by age × education,"Age r = .58 (A) and .62 (B); A–B r = .74; education r = −.17/−.25; gender ns (Table 1, p. 205). Age explained 34% (A) and 38% (B) of variance, education 3%/6% and <1%/<2% after age; education mattered only above 54 y (0.3%/1.1% at 25–54 vs 1.5%/4.4% at 55–89) (p. 206). Means: 18–24 y A 22.9 s, B 49.0 s; 65–69 y (0–12 y education) A 39.1, B 91.3 vs (12+) 33.8/67.1; 80–84 y (0–12) 58.2/152.7 vs 55.3/132.2; 85–89 y (0–12) 57.6/167.7 (Table 2, pp. 207–209); percentile table (Table 3) not parsable",n/a,not stated,n/a,Education affects Part B above 54 y; the oldest group is small (n = 29) and the youngest were all students (p. 213),none,"""Age accounted for 34% and 38% of the variance for Trails A and B, while education accounted for only 3% and 6%"" (p. 205) | ""On Trail A, performance clearly decreased with age but not with education"" (p. 213)","This review cites it as the reference norm set against which XR trail tests are implicitly judged, and to argue that an XR test needs its own age- and education-stratified norms rather than borrowed cut-offs. It gives the expected size of age effects (Part B about 3.4 times longer from 18–24 to 85–89 with low education) that an XR version should reproduce.",Canadian volunteer sample with self-report screening; several cells below 50; no error or derived-score norms.,openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,none,some cells n < 50 | no error or derived-score norms,,full text (percentile table not parsable),01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G02_tmt_foundations_cybersickness,full text,
LIT-0128,01_TMT_Foundations,"Gaudino, E. A., Geisler, M. W., & Squires, N. K. (1995). Construct validity in the Trail Making Test: What makes Part B harder? Journal of Clinical and Experimental Neuropsychology, 17(4), 529–535. https://doi.org/10.1080/01688639508405143",1995,Construct validity in the Trail Making Test: What makes Part B harder?,10.1080/01688639508405143,"paper TMT foundation (construct, norms, errors)",within-subject experimental construct study,"40 undergraduates (20 M, 20 F), 17–23 y (M 18.8, SD 1.6), right-handed (p. 530)",no,paper TMT and two modified forms,none (paper),not reported,pencil,four trails: TMT-A; TMT-B; Trail B-N (Part B layout with numbers 1–25 only); Trail A-N+L (Part A layout with numbers and letters); order counterbalanced within type (p. 530),"fixed paper-derived; Part B path 56 cm longer than Part A; 28 vs 11 non-target circles within 3 cm of the path (pp. 529, 534); no depth",completion time,"Trail main effect F(3,114) = 55.68; all pairwise differences p < .01. Trail B-N slower than TMT-A (p < .001), so the Part B layout alone costs time; TMT-B 9.01 s longer than Trail A-N+L; alternation added 11.09 s on the A layout and 13.56 s on the B layout; inter-target distance F(1,46) = 4.4; males slower (F(1,38) = 5.13) (pp. 532–533)",n/a,not stated,n/a,none,none,"""Part B is 56 cm longer and has more visually interfering stimuli than Part A"" (p. 529) | ""relatively poor performance on Trail Making Test, Part B may overestimate cognitive deficits because of the difference between the trails over and above the added cognitive difficulty"" (p. 534)","This review cites it for the core design argument: Part B's difficulty is partly geometric (length, crowding), so an XR version that generates Part A and Part B from the same spatial generator, as the TMT-VR does with matched path length, rotation and index, removes a confound of the paper test. Its operational measure of visual interference (non-targets within a corridor of the path) can be computed for 3D layouts.","Forty students, one administration per form, possible order effects, no reliability data; the discussion page is partly illegible in the scan.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: the rationale (fixed paper layouts confound A and B) | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,Separates motor distance and visual interference from alternation by swapping layouts and symbol sets,n = 40 students | no clinical or older sample,,full text (discussion page partly OCR-garbled),01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G02_tmt_foundations_cybersickness,full text,
LIT-0129,01_TMT_Foundations,"Crowe, S. F. (1998). The differential contribution of mental tracking, cognitive flexibility, visual search, and motor speed to performance on Parts A and B of the Trail Making Test. Journal of Clinical Psychology, 54(5), 585–591. [DOI not displayed in the PDF]",1998,"The differential contribution of mental tracking, cognitive flexibility, visual search, and motor speed to performance on Parts A and B of the Trail Making Test",10.1002/(sici)1097-4679(199808)54:5<585::aid-jclp4>3.0.co;2-k,"paper TMT foundation (construct, norms, errors)",cross-sectional regression decomposition with derived tasks,"98 undergraduates and acquaintances (49 M, 49 F), age M 23.4 (SD 3.1, range 18–28), education 14.0 y (Table 1, p. 587)",no,paper TMT and derived paper/oral tasks,none (paper),not reported,pencil; oral recitation for alternation,"TMT A and B plus derived tasks: motor-only (trace dotted lines through empty circles on the A and B layouts), search-only (same layouts numbered 1–13 and lettered A–L without alternation), oral alternation (recite 1-a-2-b … minus counting and alphabet times), WRAT-3 reading, digit, letter and block spans (p. 587)",fixed paper-derived; no depth,times; standard and hierarchical regressions,"TMT-A M 24.7 s (5.9), TMT-B 50.3 s (11.8); motor-only A 12.1 s, B 15.3 s; search-only A 21.9 s, B 29.0 s; A–B r = .42 (Tables 1–2, pp. 587–588). TMT-A predicted uniquely by search (sr² .138) and motor (.039); TMT-B by search (.058) and alternation (.053) (Tables 3–4). Hierarchical on TMT-B: TMT-A .179, reading .154, motor + search .098, spans .016, alternation .048 (Table 5, p. 589)",n/a,not stated,n/a,none,none,"""TMT(A) uniquely measures visual search and motor speed, whereas TMT(B) measures visual search and cognitive alternation of operations"" (p. 590) | ""the TMT is a complex task that loads on a number of cognitive skills"" (p. 590)","This review cites it for the component model that an XR version must map: motor tracing takes about 12–15 s of a 25–50 s total, search and alternation add the rest, and reading level adds variance to Part B. In the TMT-VR the motor component becomes head rotation and dwell and the search component becomes 3D scanning, while alternation is unchanged; a colour-alternation XR version removes the letter/reading component.",Young nonclinical sample; derived tasks share method variance; the R² and adjusted R² labels are swapped between text and table notes (p. 588); the PDF does not display the DOI.,openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,"Qualifies a colour-alternation XR version rationale: reading level (WRAT) added unique variance to Part B after Part A (sr² .154), the component colour alternation would remove","Motor-only tracing isolates movement time (about 12 s A, 15 s B); search-only isolates scanning; both are paper analogues of a two-stream decomposition",n = 98 students | method variance across derived tasks | DOI not displayed in the PDF,,full text,01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G02_tmt_foundations_cybersickness,full text,updated on 26 Oct 2026
LIT-0131,01_TMT_Foundations,"Hester, R. L., Kinsella, G. J., Ong, B., & McGregor, J. (2005). Demographic influences on baseline and derived scores from the Trail Making Test in healthy older Australian adults. The Clinical Neuropsychologist, 19(1), 45–54. https://doi.org/10.1080/13854040490524137",2005,Demographic influences on baseline and derived scores from the Trail Making Test in healthy older Australian adults,10.1080/13854040490524137,"paper TMT foundation (construct, norms, errors)",normative and regression study (cross-sectional),"363 community-dwelling adults 60–89 y (M 71.66, SD 6.96; 135 M/228 F; education 11.42 y; MMSE ≥25); groups 60–69 (n = 130), 70–74 (106), 75–79 (79), 80–89 (48) (p. 47; Table 1)",no,paper TMT,none (paper),not reported,pencil,standard TMT; errors pointed out and participant redirected to the last correct circle while timing continues; errors not scored separately (p. 47),fixed paper-derived; no depth,"A, B, B − A, B/A","Regression sr²: A age .103, sex .013; B age .113, education .050; B − A age .051, education .052; B/A education .017, age ns (Table 2, p. 48). Norms (total sample, 60–69 to 80–89): A 40.1, 43.9, 50.4, 57.9 s; B 92.4, 104.0, 118.5, 131.4 s; B − A 52.3, 60.7, 68.2, 73.4 s; B/A 2.43, 2.49, 2.47, 2.43 (Tables 3–6, pp. 49–50). Compared with Tombaugh (2004), only two Part B cells differed (p. 49)",n/a,not stated,n/a,Ratio score shows no age effect across 60–89; education stratification shrinks cells for little gain (p. 52),none,"""the comparatively reduced age effect in the difference score and the absence of an age-related decline in the ratio score is notable"" (p. 50) | ""the amount of variance explained was generally small, particularly for gender and education"" (p. 51)","This review cites it when choosing which derived scores the TMT-VR and a colour-alternation version export should emphasise and how to read age sensitivity: B/A is demographically flat in older adults (about 2.4–2.5), B − A is not. It also supplies older-adult paper norms for comparison with the the 2026 MCI study and the 2025 English validity study cohorts.",Australian volunteers; small 80–89 and education sub-cells; a flat demographic profile for B/A is not evidence of reliability or validity.,openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,none,small oldest cells | volunteer sample | no error data,,full text,01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G02_tmt_foundations_cybersickness,full text,
LIT-0151,01_TMT_Foundations,"Kortte, K. B., Horner, M. D., & Windham, W. K. (2002). The Trail Making Test, Part B: Cognitive flexibility or ability to maintain set? Applied Neuropsychology, 9(2), 106–109. https://doi.org/10.1207/S15324826AN0902_5",2002,"The Trail Making Test, Part B: Cognitive flexibility or ability to maintain set?",10.1207/S15324826AN0902_5,"paper TMT foundation (construct, norms, errors)",cross-sectional clinical correlational study with hierarchical regression,"121 Veterans Affairs outpatients referred for neuropsychological evaluation, 25–80 y (M 50.23, SD 13.45), 93.4% men, education 12.25 y; 48 met criteria for a cognitive disorder (34 NOS, 5 Alzheimer type, 2 vascular, 7 dementia NOS); the rest psychiatric or no Axis I diagnosis (p. 107)",yes (mixed clinical referrals; 48 with cognitive disorder),paper TMT,none (paper),not reported,pencil,"standard TMT; WCST, COWAT, WAIS-R Digit Span, CVLT",fixed paper-derived; no depth,times; WCST percent perseverative errors (flexibility) and failure to maintain set,"TMT-B correlations: TMT-A .72, WCST %PE .59, failure to maintain set .02, COWAT −.35, CVLT total −.53, CVLT delayed −.43, Digit Span −.27 (Table 1, p. 108). Hierarchical regression on Part B: age 22%, Part A 33%, WCST %PE ΔR² = .07 (p < .001); failure to maintain set ns (p. 108)",n/a,not stated,n/a,none,none,"""Above and beyond Part A, only the measure of flexibility (WCST percent perseverative errors) contributed significantly"" (p. 108) | ""most of the variance was accounted for by Part A"" (p. 108)","This review cites it to show that in a clinical sample Part B is dominated by shared Part A variance and age, with flexibility adding a modest increment. An XR Part B that changes the search and motor demands therefore changes most of what Part B measures, and the executive increment should be reported separately (B − A, B/A or residual).","Heterogeneous VA sample, mostly men; no cross-validation; constructs operationalised only by WCST scores.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,none,clinical mix | 93% men | no cross-validation,,full text,01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G02_tmt_foundations_cybersickness,full text,
LIT-0153,01_TMT_Foundations,"Arbuthnott, K., & Frank, J. (2000). Trail Making Test, Part B as a measure of executive control: Validation using a set-switching paradigm. Journal of Clinical and Experimental Neuropsychology, 22(4), 518–528. https://doi.org/10.1076/1380-3395(200008)22:4;1-0;FT518",2000,"Trail Making Test, Part B as a measure of executive control: Validation using a set-switching paradigm",10.1076/1380-3395(200008)22:4;1-0;FT518,"paper TMT foundation (construct, norms, errors)",correlational experiment (paper TMT against a computerised set-switching task),"34 undergraduates (22 women), 18–48 y (M 24.9, SD 8.9) (p. 521)",no,paper TMT timed by a software clock to 100 ms; set-switching on PC with vocal responses,none (paper),not reported,pencil; vocal responses in the switching task,"standard TMT (errors corrected and included in time); set-switching with digit, letter and symbol judgements in five-trial series (no-switch, 1-switch, 2-switch, alternating-switch), four blocks of 30 (pp. 521–522)",fixed paper-derived; no depth,"A, B, B − A, B/A; RTs per switch condition","TMT-A 19.2 s (5.5), TMT-B 47.6 s (16.5); B − A 28.4 (15.2), range 5.8–72.9; B/A 2.6 (1.1), range 1.4–7.4 (p. 522). Switch cost only for alternating switches (1318 vs 1178 ms). TMT-B r = .35 with no-switch RT and .36 with alternating-switch RT; after partialling no-switch RT, B/A r = .37 with alternating-switch RT while B − A r = .19 ns (Table 1, p. 524). B/A groups <2 (n = 10), 2–3 (15), >3 (9): group effect F(2,31) = 4.77 (p. 525)",n/a,not stated,n/a,none,none,"""the B/A ratio of performance in the TMT provides an index of executive function"" (p. 518) | ""this derived score mostly provides a measure of the visual scanning and selection factors recently shown to differentiate TMT-B and TMT-A"" (p. 523, on B − A)","This review cites it as the main evidence that the ratio score carries the set-switching component. It motivates reporting B/A in the TMT-VR and a colour-alternation version, and testing whether B − A regains meaning when A and B share generated layouts, which removes the scanning confound the authors blame for the difference score.","Thirty-four students, 65% women; one paradigm; a partial r of .37 in n = 31 is fragile; ratio scores are unreliable when Part A is short.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,Partialling no-switch RT as a way to remove general speed and visual selection before testing the executive component (p. 523),n = 34 | students | single paradigm | ratio-score reliability,,full text,01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G02_tmt_foundations_cybersickness,full text,
LIT-0157,01_TMT_Foundations,"Sánchez-Cubillo, I., Periáñez, J. A., Adrover-Roig, D., Rodríguez-Sánchez, J. M., Ríos-Lago, M., Tirapu, J., & Barceló, F. (2009). Construct validity of the Trail Making Test: Role of task-switching, working memory, inhibition/interference control, and visuomotor abilities. Journal of the International Neuropsychological Society, 15(3), 438–450. https://doi.org/10.1017/S1355617709090626",2009,"Construct validity of the Trail Making Test: Role of task-switching, working memory, inhibition/interference control, and visuomotor abilities",10.1017/S1355617709090626,"paper TMT foundation (construct, norms, errors)",literature review (24 studies) plus cross-sectional correlational and regression study,"41 healthy older adults, 49–78 y (M 59.4, SD 6.9), education 11.4 y, 12 men, MMSE ≥26 (p. 444)",no,paper TMT; task-switching on PC with a four-button panel,none (paper),not reported,pencil; button panel for switching task,TMT per Strauss et al.; Digit Symbol; finger tapping; digits forward and backward; Stroop colour–word; WCST-like cued switching (25% switch trials; two blocks of 216 cards) (pp. 444–445),fixed paper-derived; no depth,"A, B, B − A, B:A, log B:A; switch cost (RT switch − RT repeat)","TMT-A 37.9 s (13.6), TMT-B 77.6 (29.2), B − A 39.7 (21.5), B:A 2.1 (0.6) (Table 2, p. 445); A–B r = .73. TMT-A: Digit Symbol −.63, Digit Backward −.50, Stroop −.34, tapping −.01. TMT-B: Digit Symbol −.57, Digit Backward −.54, Stroop −.38, switch cost .33. B − A: Digit Backward −.42, Digit Symbol −.37, switch cost .32. B:A and log B:A had no significant correlates (Table 3, p. 446). Regressions: TMT-A R² .45 with only Digit Symbol unique (17.1%); TMT-B R² .48 with Digit Backward 9.4% and switch cost 6.9%; B − A R² .30 with switch cost 8.4% (Table 4, p. 447). Switch cost 52 ms (p. 446)",n/a,not stated,n/a,A healthy older sample was used to avoid compensatory strategies seen in patients (p. 444),Stroop colour–word used as the inhibition measure; nothing on test colours,"""TMT-A requires mainly visuoperceptual abilities, TMT-B reflects primarily working memory and secondarily task-switching ability, while B-A minimizes visuoperceptual and working memory demands"" (p. 438) | ""visual search and perceptual speed are better candidates to account for a substantial amount of variance in TMT-A ... as compared to motor speed factors"" (p. 447)","This review cites it for the review table of 24 construct studies and for the finding that pure motor speed (tapping) is unrelated to TMT time while perceptual speed is. This frames the claim that an XR version's extra motor demand (head rotation, dwell) should be measured rather than assumed to inflate the construct. It supports B − A over B:A in older adults, in tension with Arbuthnott and Frank.",n = 41 in a narrow healthy older range; uncorrected p < .05 across many correlations; the null for B:A may reflect restricted range.,openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,Tapping (pure motor) unrelated; Digit Symbol (perceptual speed) dominant; supports measuring motor and search components separately,n = 41 | uncorrected multiple tests | cross-sectional,,full text (review table partly parsed),01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G02_tmt_foundations_cybersickness,full text,
LIT-0161,01_TMT_Foundations,"Army Individual Test Battery. (1944). Manual of directions and scoring. Washington, DC: War Department, Adjutant General's Office. [APA PsycTests record: https://doi.org/10.1037/t31500-000]",1944,Army Individual Test Battery (APA PsycTests instrument record),10.1037/t31500-000,"paper TMT foundation (construct, norms, errors) — historical provenance only",instrument database record (no participant data in the record),not reported in the record; historical Army personnel battery (note),not reported,paper,none (paper),not reported,pencil,"Per secondary sources read here: two parts of 25 circles; Part A numbers 1–25; Part B numbers 1–13 and letters A–L; score in seconds, converted to a 10-point scale in the Army manual (Reitan 1958, p. 272); Partington and Leiter's test incorporated into the battery (Bowie & Harvey 2006, p. 2277)",fixed paper-derived; no depth,time in seconds; 10-point scaled score (secondary source),not verifiable from text; the note reports a KR-20 of .93 for a battery score in a white-population sample,not reported,n/a,n/a,not reported,none,,"This review cites it once, in the opening lineage sentence, as the 1944 origin of the Trail Making Test before Reitan's validation and the Halstead–Reitan battery.","Database record only, with no items or validity data; the reliability figure in the note could not be checked against any text; Bowie and Harvey's reference list misprints the year as 1994.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,none,"no text available | database record, not the manual",cannot verify the note's KR-20 figure,library note only (no PDF text),01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G02_tmt_foundations_cybersickness,library note only (no article text),catalogue entry; coverage recorded as library note only
LIT-0162,01_TMT_Foundations,"Bowie, C. R., & Harvey, P. D. (2006). Administration and interpretation of the Trail Making Test. Nature Protocols, 1(5), 2277–2281. https://doi.org/10.1038/nprot.2006.390",2006,Administration and interpretation of the Trail Making Test,10.1038/nprot.2006.390,"paper TMT foundation (construct, norms, errors)",clinical protocol and narrative review (no new data),n/a,n/a,paper TMT forms (Psychological Assessment Resources),none (paper),"seated at a table (sheet placed flat in front of the subject, p. 2278)",pencil kept on the paper,"Parts A and B with 25 circles; practice side then test side; verbatim instructions; 300-s discontinuation; errors: examiner says 'stop', returns the subject to the last correct circle, wrong line crossed out; errors not tallied (pp. 2277–2279)","""The numbers and letters are placed in a semi-random fixed order, in such a manner as to avoid overlapping lines"" (p. 2277); no depth",total time A and B; optional B − A and B/A; error scores rarely used; z-scores become meaningless at 300 s (p. 2279),"Cited, not computed: excellent interrater reliability; large practice effects at 6 weeks, none at 1 year; alternate-form reliability .78–.92 (p. 2278); Stuss et al.: more than one Part B error implied a frontal lesion; Amieva et al.: error types in AD; eye tracking plus hand movement in schizophrenia revealed sequential rather than parallel processing of numbers and letters (p. 2280)",n/a,commercial forms (PAR),"n/a (notes TMT performance is malleable with pharmacological treatment in schizophrenia, p. 2280)","Increased times in both parts in an elderly sample without motor or sensory deficits (p. 2277); if directions are not understood, guide the hand through the practice items; enter 300 s and 'unable to perform' when the subject cannot complete (Table 1, p. 2279)","Color Trails Test ""developed to accommodate testing in subjects with language difficulties, although there is some evidence that the part B equivalent of this test is not compatible with the original TMT part B, particularly in younger and less educated subjects"" (p. 2278)","""The numbers and letters are placed in a semi-random fixed order, in such a manner as to avoid overlapping lines being drawn by the examinee"" (p. 2277) | ""Errors on the TMT do not directly contribute to the scoring and are generally not tallied"" (p. 2277) | ""even when removing the switching component, part B is more difficult because the distance between stimuli is greater"" (p. 2277)","This review cites it as the reference administration (practice, verbatim instructions, 300-s cap, examiner correction, time-only scoring) against which each XR implementation's departures are tabulated; for the TMT-VR these are automatic error counting, no prompts in the timed run, no cap and random layouts. Its Color Trails note is the one caution that colour alternation may not be construct-equivalent to letter alternation.",Protocol synthesis without data; reliability and lesion claims are secondary citations.,openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: the paper layout is fixed by design | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,"Yes: equivalence of Color Trails Part 2 with TMT-B is questioned (citing Dugbartey et al. 2000; Lee & Chan 2000), especially in younger and less educated people","Eye tracking plus hand movement showed sequential processing in schizophrenia versus parallel processing in healthy adults (Wölwer & Gaebel, p. 2280)","protocol, no data | commercial form (PAR)",,full text,01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G02_tmt_foundations_cybersickness,full text,
LIT-0174,01_TMT_Foundations,"Reitan, R. M. (1958). Validity of the Trail Making Test as an indicator of organic brain damage. Perceptual and Motor Skills, 8(3), 271–276. https://doi.org/10.2466/pms.1958.8.3.271",1958,Validity of the Trail Making Test as an indicator of organic brain damage,10.2466/PMS.1958.8.3.271,"paper TMT foundation (construct, norms, errors)",historical case-control study,"200 patients with verified heterogeneous brain damage (e.g., multiple sclerosis 39, head injury 33, cerebrovascular disease or accident 45, tumours 27) and 84 controls without evidence of brain damage (mostly hospitalised: neurological complaints 25, paraplegia 21, neurosis 15); age M 34.9 vs 33.5 y; education 10.6 vs 11.2 y; about 84% male (pp. 271–272)",yes (brain damage of mixed aetiology),paper TMT,none (paper),not reported,pencil,Part A circles 1–25; Part B numbers 1–13 and letters A–L; errors pointed out immediately and add time; seconds converted to a 10-point scale from the Army manual (p. 272),fixed paper-derived; no depth,"10-point scaled scores for A, B and A + B","Part A controls M 9.46 (SD 1.13) vs patients 6.24 (3.11), CR 12.78; Part B 5.73 (2.40) vs 1.84 (1.30), CR 13.99; total 15.19 (3.12) vs 8.08 (3.91), CR 16.20 (Tables 1–3, pp. 272–273). A Part B cut-off between 3 and 4 misclassified 19.0% of controls and 11.5% of patients; the best total cut-off lay between 12 and 13, where Table 3 lists 16.7% and 4.0% ([inference] control and patient misclassification) (pp. 273–274)",n/a,n/a,n/a,none (young adults),none,"""a substantial proportion of misclassifications would occur regardless of the cut-off score selected"" (p. 273, on Part A) | ""They may say aloud the correct number or letter for which they are searching but be very slow in finding it on the sheet"" (p. 274) | ""for some patients the major problem is the shifting between numerical and alphabetical series required in Part B"" (p. 274)","This review cites it for the historical validity claim and for Reitan's qualitative observation of three failure modes (slow spatial search, uncertain symbol discrimination, difficulty shifting series), which map onto the components an XR test can log separately: gaze search path, wrong-target dwells and switch errors. It also reminds the reader that group separation is not individual accuracy.",1950s heterogeneous lesions in mostly young men; scaled scores rather than seconds; no relevance to MCI.,openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,Qualitative separation of slow search from slow series shifting (p. 274),historical | heterogeneous lesions | scaled scores not seconds,,full text,01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G02_tmt_foundations_cybersickness,full text,
LIT-0005,02_Digital_Immersive_TMT,"Wilf, M., Korakin, A., Bahat, Y., Koren, O., Galor, N., Dagan, O., Wright, W. G., Friedman, J., & Plotnik, M. (2024). Using virtual reality-based neurocognitive testing and eye tracking to study naturalistic cognitive-motor performance. Neuropsychologia, 194, 108744. https://doi.org/10.1016/j.neuropsychologia.2023.108744",2024,Using virtual reality-based neurocognitive testing and eye tracking to study naturalistic cognitive-motor performance,10.1016/j.neuropsychologia.2023.108744,XR trail test (assessment),"within-subject experimental study (three VR conditions) in older adults, with a five-person young comparison and an exploratory fallers analysis","30 healthy older adults over 65 (73.5 ± 6.0 y; 13 women; education 15.9 ± 3.2 y; MoCA administered, Table 1, p. 6); 27 with usable eye-only data; fallers 7 (78.6 ± 8 y) vs non-fallers 23 (72.3 ± 5 y) by self-report; young control group n = 5 (30 ± 4 y) (pp. 3, 8, 10). clinical_group: no (fall history subgroup only).",,HTC Vive with integrated Pupil Labs eye tracker; Unity 2018.3.12f1; controller held as a motion pointer in the dominant hand (p. 4).,immersive VR HMD,not reported in this paper; standing on this platform per Heimler 2026 [inference],HandCTT: 3D hand movement moves a red virtual ball that hits the target. EyesOnlyCTT: gaze position drives the red ball; an 'intentional fixation' of 100 ms selects a correct target and 500 ms an incorrect one (p. 4). NoNumbersCTT: hit the ball cued by a black dot. Correct hit: ball inflates; wrong hit: buzz (p. 4).,"CTT Trails A (25 balls, alternately yellow and pink) and Trails B (50 balls, each number in both colours; 1-pink, 2-yellow ...) (p. 3). Two 8-target practice runs before each part (standard, then wider spread). Conditions: HandCTT, EyesOnlyCTT, NoNumbersCTT (same layout, no numbers, black-dot cue). Completion time from hitting target 1 to target 25 (p. 4). Interleaved with fall-risk tests in a randomised order (p. 3).","Fixed layout following paper-CTT principles; targets spread over 4.2/5.9 virtual m horizontally (122/119 degrees of visual angle) and 2.0/1.5 m vertically (62/52 degrees) in Trails A/B, 'and had an additional depth dimension' (p. 4); identical configuration in all three conditions (p. 4). No randomisation; no scaling details.","Completion time; errors; total search duration and total execution duration from hand-kinematic segmentation (velocity peaks above 1 m/s while distance to target decreases, outside 0.4 m; validated against gaze video; pp. 4-5); mean execution velocity; head-hand Rmax and lag; median pupil diameter (2 Hz Butterworth, confidence at least 70 %). Table 2 (p. 8): HandCTT A/B time 130.0/227.4 s, search 80.7/173.7 s (58 %/74 % of time), execution 49.2/53.6 s, velocity 2.5/2.6 m/s, Rmax 0.77/0.73, lag 0.79/1.14 s, pupil 3.88/3.80 mm; NoNumbers A/B time 60.3/56.2 s, search 18.1/15.8 s (27 %), velocity 3.0/2.9 m/s, Rmax 0.88/0.90, lag 0.40/0.34 s; EyesOnly 109.8/198.0 s. Errors: median 0 except HandCTT B (median 2); eye-only errors could not be counted (p. 7).","Paper CTT correlated with almost all VR conditions (Spearman, Fig. 4B, values not given in text; the weakest pairs, NoNumbers vs EyesOnly, were rs 0.24-0.41; p. 7). Condition effect F(2,26) = 98.8, eta2 = 0.52; HandCTT vs EyesOnly d = 0.47 (p = 0.016); HandCTT vs NoNumbers d = 2.48 (p. 7). Old vs young: HandCTT d = 1.83 (p = 0.002), no difference in NoNumbers; search duration longer in older adults (p = 0.01), execution duration and velocity not (p > 0.13) (p. 8). Pupil larger in HandCTT than NoNumbers (p = 0.04, both parts); pupil index inversely related to completion times including paper Trails B (p < 0.05) (p. 9). Fallers: longer head-hand lags (p = 0.026), descriptively slower with smaller pupils (p. 10). No ICC, no AUC.","No SUS or sickness measure. Eye data of 3/30 excluded for noisy tracking, which also lengthened their eye-only times (p. 4); the flickering gaze cursor contaminated pupil data in the eye-only condition (p. 6). No dropouts stated.",'Data will be made available on request' (p. 13); pupil pre-processing used the public ElioS-S/pupil-size toolkit (p. 5); no application code.,n/a,8-target practices before each part; conditions interleaved with other tests to limit learning and ordered by a randomised table (p. 3); calibration followed by a five-ball quality check (p. 4); eye-only mode proposed for people with upper-limb deficits (p. 12).,"Yellow and pink 'are perceptible as different colors also by colorblind individuals' (p. 3). Trails B has twice as many balls, which changes luminance and blocks pupil comparisons between parts (p. 6).","""reducing cognitive demands shortened completion times more extensively than reducing motor demands"" (p. 1) | ""An 'intentional gaze fixation' was thresholded to 100ms for correct targets and 500ms for incorrect targets"" (p. 4) | ""execution duration and execution velocity were not affected by age (p > 0.13 for group effect), but ... search duration significantly increased in the older group"" (p. 8)","The closest published model for the author's plan to separate attentional from motor time with eye tracking: it shows a kinematic search-execution split validated against gaze, a gaze-dwell selection mode in older adults with asymmetric thresholds (100 ms correct, 500 ms incorrect), pupil size as a load and trait measure, and a motor-only control condition. This review cites it for eye tracking already used as a measurement signal in a VR trail test (against Steininger's gap claim) and for the finding that ageing lengthens search rather than execution.","Thirty participants, a post hoc fallers split of 7 versus 23, and a five-person young group; paper-VR correlations are shown only in a figure; posture and cybersickness are not reported; eye-only errors could not be scored and three participants lost eye data.","openness: no code | validation against diagnosis or the paper test: correlated with the paper CTT; no clinical diagnosis | clinical groups and ageing: healthy adults over 65 only; fallers exploratory | layout randomisation: fixed layout, identical across conditions | depth: additional depth dimension | head-gaze dwell for older adults: eye-gaze dwell worked in older adults but lost 3/30 to tracking noise, could not score errors and flickered; head-gaze not tested | training potential: not addressed","Full colour-alternation XR version implementation details (25 and 50 balls, yellow and pink, colour-blind-safe pair, two practices per part), a NoNumbers motor baseline that a colour-alternation XR version could reuse, and the warning that Trails B's doubled target count changes luminance for pupil measures. Cites Galor et al. (2022) on multiple shortened forms of the VR-CTT (alternate forms exist for this test).","Core evidence: search time is 27 % of completion time without a cognitive rule, 58 % in Trails A and 74 % in Trails B; cognitive load also slows execution velocity and lengthens head-hand lag; age affects search, not execution; the segmentation algorithm works from hand kinematics alone and was validated against gaze video (pp. 4-5, 8).",n = 30 | post hoc subgroups 7 vs 23 | young control n = 5 | no cybersickness measure | posture not stated | self-citation cluster,,full text,04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G03_digital_immersive_tmt,full text,cited as the closest precursor of multimodal decomposition (search/execution segmentation validated against scored eye-tracking video; components not process-pure)
LIT-0070,02_Digital_Immersive_TMT,"Lustig, A., Wilf, M., Dudkiewicz, I., & Plotnik, M. (2023). Higher cognitive load interferes with head-hand coordination: virtual reality-based study. Scientific Reports, 13, 17632. https://doi.org/10.1038/s41598-023-43337-x",2023,Higher cognitive load interferes with head-hand coordination: virtual reality-based study,10.1038/s41598-023-43337-x,XR trail test (assessment),cross-sectional secondary analysis of previously collected VR-CTT kinematics,"122 healthy adults aged 20-90: young 18-39 (n = 40), middle-aged 40-64 (n = 51), older 65-90 (n = 31); two older participants (70 and 89 y) could not complete and were excluded from the kinematic set (p. 2). Self-reported 20/20 or corrected vision and no colour blindness required (p. 3). clinical_group: no.",,HTC Vive HMD (about 100 x 110 degrees FOV) with controller; stated spatial accuracy about 0.75 mm and temporal accuracy about 4 ms (p. 2).,immersive VR HMD,not reported in this paper; standing on the parent platform (Plotnik 2021) [inference],Controller-driven red-ball avatar 'hits' the target ball; correct hit inflates the ball to twice its size; an error gives a visual and auditory notice and the participant must return to the correct ball (p. 2). No dwell.,"VR-CTT. Trails A: 25 numbered balls, odd pink, even yellow; Trails B: two sets, every number in both colours (50 balls), alternate colours while keeping sequence (p. 2). Acclimation practice before each part; 24 target-to-target segments per part (p. 3).","Fixed 3D array (same platform as Plotnik 2021); targets spread across the full headset field so that at any fixation some targets lie in the periphery, forcing head and eye search (p. 8). Depth implied by 3D hand trajectories; no randomisation stated; no scaling details.","tA, tB; Rmax (maximal cross-correlation between hand left-right position and head yaw) and LAG (phase shift; positive = head leads). Table 1 (p. 4): Rmax 0.76-0.78 in all groups and parts; LAG Trails A/B young 0.42/0.78 s, middle 0.55/0.97 s, older 0.69/1.09 s; completion time young 71.2/117.3 s, middle 89.1/154.6 s, older 126.1/225.9 s. Trails effect on LAG F = 17.12, p < 0.0001, eta2 = 0.12; age effect F = 5.28, p = 0.006, eta2 = 0.08; no effects on Rmax (p. 5). Rmax correlated with shorter times (rs = -0.43 Trails A, -0.25 Trails B, p. 6).","No paper CTT in this analysis. Age discrimination: LAG longer in older than young adults in Trails A (p = 0.002); Trails B age effect p = 0.052 (p. 6). Completion-time effects replicate Plotnik 2021 (Trails F = 350.5, eta2 = 0.75; age F = 41.95, eta2 = 0.41; p. 4).","'Other than these incidents no difficulties were reported, including motion sickness' (p. 2); no questionnaire; two older participants excluded (disorientation; frustration).",Data available from the corresponding author on reasonable request (p. 8); no code; CC BY 4.0.,n/a,Pre-session check: participants named the colour and number of balls shown in a different arrangement before testing (p. 3); the CTT colours were chosen so that colour-blind participants can separate them as dark (pink) and light (yellow) (p. 3); older adults showed larger LAG variability (p. 8).,"Explicit: 'the colors of the CTT were chosen to allow also color-blind subjects to distinguish them as dark (i.e., pink) and light (i.e., yellow)' (p. 3); colour-blind participants excluded nonetheless.","""the colors of the CTT were chosen to allow also color-blind subjects to distinguish them as dark (i.e., pink) and light (i.e., yellow)"" (p. 3) | ""longer time lags (i.e., in which head leads hand) in Trails B versus Trails A, in all age groups"" (p. 1) | ""no difficulties were reported, including motion sickness"" (p. 2)","Supplies the head-hand lag as a load-sensitive kinematic marker in an immersive trail test across adulthood, which this review can cite when arguing that a dual-stream design (gaze plus hand) can separate search from execution. It also documents a colour-alternation XR version colour implementation (pink and yellow, light-dark separable) and the pre-test colour-naming check, both directly usable in a colour-alternation XR version plan.",Secondary analysis without a paper comparator. The Results text (p. 5) gives the middle-aged LAG values the wrong way round relative to Table 1 (0.97 s for Trails A versus 0.55 s for Trails B). Posture is not stated. Cross-sectional age groups.,openness: no code | validation against diagnosis or the paper test: not addressed (no paper or clinical comparison in this paper) | clinical groups and ageing: healthy adults 20-90; no clinical group | layout randomisation: fixed layout | depth: 3D reaching kinematics | head-gaze dwell for older adults: not addressed (controller reaching; head used only as a measured effector) | training potential: not addressed,Colours pink and yellow; every number appears in both colours in Trails B (50 balls); pre-test naming of colour and number; colour-blind participants excluded; distracters with the same number but the other colour are the source of Trails B errors.,LAG indexes the delay between head scanning (search) and hand execution; it grows under divided attention and with age while spatial coupling (Rmax) stays constant. Eye movements were not recorded; the authors recommend adding eye tracking and physiological load measures (p. 8).,secondary analysis | text-table inconsistency in LAG values | no paper comparator | posture not stated | self-citation cluster,"The note files the paper under Fitts and psychomotor work ('Fitts' law, pointing/reaching'); it contains no Fitts analysis. It is a VR-CTT kinematic study.",full text,02_Fitts_Psychomotor_Motor_Ageing,"3D/VR pointing, reaching, and modality comparison",G03_digital_immersive_tmt,full text,updated on 26 Oct 2026
LIT-0079,02_Digital_Immersive_TMT,"Perrochon, A., & Kemoun, G. (2014). The Walking Trail-Making Test is an early detection tool for mild cognitive impairment. Clinical Interventions in Aging, 9, 111-119. https://doi.org/10.2147/CIA.S53645",2014,The Walking Trail-Making Test is an early detection tool for mild cognitive impairment,10.2147/cia.s53645,"other (walking trail-making test on an instrumented walkway; locomotor, non-XR)",cross-sectional case-control with cluster analysis and post hoc sensitivity/specificity,"50 adults: 15 young (21.1 ± 2.2 y; 20-30) and 35 older (75.3 ± 6.8 y; 65-85): 11 healthy older, 9 'borderline MCI', 15 MCI by Petersen criteria (6 amnestic, 3 non-amnestic executive, 6 multi-domain); all college-educated (p. 112). clinical_group: yes, MCI.",,Targets drawn on a 5 m cloth over an 8 m GAITRite pressure walkway (sampling spatiotemporal gait); webcam for error scoring (p. 113).,none (physical floor task),walking,Stepping on the target with the foot; a result was positive when the correct target was touched by the foot; errors counted from video (p. 114).,WTMT-N: walk on 20 numbered targets in order; WTMT-A: same with 20 distractor targets to avoid; WTMT-B: alternate numbers and letters while avoiding 20 distractors; each target 8 cm in diameter; always in the same order; familiarisation over 2 m up to three times (pp. 113-114).,"Fixed custom floor layout after Persad et al. (2008); flat floor, no depth, no scaling.","Walking speed, step frequency, cycle time, double-support time during the WTMT; single-task gait on the walkway; proportion with at least one error; hierarchical cluster analysis (Ward) on the gait variables; MMSE, FAB, TMT, Stroop, WAIS-III, clock, Corsi (p. 112-114).","Three gait clusters: cluster 1 (n = 17; 77.6 y) held all dysexecutive MCI (naMCI, mdMCI) and 5/9 borderline MCI; cluster 2 (n = 15) 14 young; cluster 3 (n = 18) mixed older (p. 115). Dysexecutive MCI detected with 100 % sensitivity and 80 % specificity; borderline MCI with 78 % and 90 % (p. 115). WTMT walking speed 27.1 vs 53.1 vs 38.8 cm/s across clusters (Table 1, p. 116). Delta TMT (B-A) correlated with WTMT speed (R = 0.54, p < 0.05) but not single-task speed (R = 0.10) (p. 116). No thresholds, ICC or AUC.",Not reported; the authors raise fall risk and reduced contrast as a stability concern (p. 113).,not stated,n/a,"Black carpet with white targets to raise contrast and reduce instability, citing Lord et al. (1991) on low-contrast vision and falls (p. 113); repeated familiarisation until the task is understood (p. 114); low-cost equipment argued (p. 118).",High-contrast black carpet and white targets chosen for safety (p. 113).,"""the carpet is black and the targets are white, in order to increase contrast and reduce the risk of instability"" (p. 113) | ""The WTMT enabled early detection, (ie, borderline MCI) of dysexecutive impairment, with 78% sensitivity and 90% specificity"" (p. 111) | ""this study was based on only 36 older subjects and 15 young subjects"" (p. 117)","Precedent that a whole-body trail-making variant separates dysexecutive MCI from healthy ageing, which this review can cite when motivating an exergame built on the TMT-VR and when discussing walking XR trail tests. Its contrast rationale (dark ground, light targets) informs the palette discussion.","Fifty participants, clusters derived and then classified in the same sample, sensitivity and specificity computed post hoc from cluster membership, no cut-offs, 27 of 32 participants in two clusters were women, and the walkway records gait rather than the trail itself.",openness: not addressed | validation against diagnosis or the paper test: n/a (not XR; compared with clinical MCI categories) | clinical groups and ageing: n/a (not XR; MCI and borderline MCI tested) | layout randomisation: fixed custom floor layout | depth: n/a (floor task) | head-gaze dwell for older adults: not addressed | training potential: shows the motor-cognitive load of a walking trail test; no training,none beyond the use of distractor targets in Parts A and B,"Separates single-task gait from WTMT gait: the executive index (delta TMT) relates to WTMT speed only, so the dual-task decrement carries the cognitive signal; no within-task search-execution split.",n = 50 | same-data cluster then sensitivity | no thresholds | sex imbalance | highly educated sample,,full text,05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G03_digital_immersive_tmt,full text,
LIT-0083,02_Digital_Immersive_TMT,"Plotnik, M., Ben-Gal, O., Doniger, G. M., Gottlieb, A., Bahat, Y., Cohen, M., Kimel-Naor, S., Zeilig, G., & Schnaider Beeri, M. (2021). Multimodal immersive trail making-virtual reality paradigm to study cognitive-motor interactions. Journal of NeuroEngineering and Rehabilitation, 18, 82. https://doi.org/10.1186/s12984-021-00849-9",2021,Multimodal immersive trail making-virtual reality paradigm to study cognitive-motor interactions,10.1186/s12984-021-00849-9,XR trail test (assessment),cross-sectional validation (two studies) with test-retest subsamples and age-group ROC,"147 healthy adults in three bands (young 18-39, middle-aged 40-64, older 65-90). Study 1 DOME-CTT: 14 young (27.9 ± 5.0 y) and 29 middle-aged (55.8 ± 6.2 y). Study 2 HMD-CTT: 36 young (26.7 ± 4.1 y), 51 middle-aged (56.2 ± 6.2 y), 17 older (73.7 ± 6.5 y); two older participants did not complete the HMD-CTT (pp. 3, 5, 7). clinical_group: no.",,"DOME-CTT: CAREN High End (Motek) 360-degree dome, monoscopic projection, Vicon motion capture at 120 Hz, marker on a hand-held wand (pp. 3-4). HMD-CTT: HTC Vive (about 100 x 110 degrees FOV, 2160 x 1200), Unity3D, HTC controller, two lighthouses (pp. 5-6).",mixed (CAVE or large screen for DOME-CTT; immersive VR HMD for HMD-CTT),"standing (HMD-CTT 'completes the task while standing', Fig. 3, p. 6; DOME on a platform with safety harness; 'postural adjustments and occasional stepping', p. 12; the treadmill was not operated)","Reaching or touching: the participant moves a red-ball avatar (marker or controller position) to touch the target ball; a correct touch gives momentary enlargement of the ball, a wrong touch a brief buzz; no dwell or button rule (pp. 4-5). A red-to-yellow trail follows the avatar to mimic the pen line (p. 4).","Color Trails Test. Trails A: 25 numbered balls connected 1-25; Trails B: alternate between the two colours (1-pink, 2-yellow ...), with the identically numbered distracter ball of the wrong colour present as in the paper CTT (p. 2, p. 4). Fixed task. Practice: one extra avatar-handling level, then two practice levels before each part (clustered, then distributed targets) (p. 4). 24 target-to-target reaches analysed (p. 6).","Fixed paper-derived layout translated into 3D: trajectories between sequential balls do not cross earlier ones, regional proximity matched to the 2D sheet, Trails B distracter placed at a relative distance similar to the paper version (pp. 3-4). Depth is used: 'introduces the dimension of depth to the target balls' (p. 3); ball size varies with proximity (Fig. 2, p. 4); 'targets are located at a variety of virtual depths' (p. 14); black space with perceived infinite boundaries (p. 12). No randomisation; the same layouts were used at retest (implied, p. 6).","Completion time tA, tB; errors (manual on paper; manual and automatic in VR); upper-limb velocity profiles of the 24 reaches (grand averages by group; Fig. 8, p. 10): Trails B shows a prolonged pre-acceleration period ('executive function' period, acceleration after at least 40 % of the segment) and later movement onset in older groups (p. 11).","Paper-VR correlations: DOME tA 0.58, tB 0.70 (abstract 0.71), n = 43 (p. 7); HMD tA 0.62, tB 0.69, n about 102 (p. 9); labelled Spearman in Results and Pearson in Abstract and figure legends. Young adults' Trails A correlations were not significant (ceiling, p. 12). Age-group AUC (Table 3, p. 12): paper vs DOME, young vs middle 0.88/0.82 vs 0.88/0.81; paper vs HMD: young vs middle 0.73/0.77 vs 0.70/0.71; young vs older 0.95/0.95 vs 0.92/0.92; middle vs older 0.83/0.80 vs 0.75/0.80. Test-retest ICC (two-way mixed, absolute agreement): DOME about 12 weeks (n = 15) tA 0.597, tB 0.676 (paper 0.778/0.622); HMD about 12 weeks (n = 32) tA 0.618, tB 0.593 (paper 0.744/0.769); HMD about 2 weeks (n = 20) tA 0.748, tB 0.893 (paper 0.851/0.798) (p. 11). Format: VR longer (HMD F(1,98) = 660.8, eta2 = 0.87) and more errors (about 35 % of HMD test levels with at least one error vs 14 % on paper, p. 13); a group effect on errors only in VR (older > young, p = 0.009, p. 7). Means (Table 2, p. 11; extraction order ambiguous, verify in PDF): paper tA 29.8/40.2/63.6 s, tB 61.5/91.4/126.8 s; HMD tA 69.9/82.6/126.6 s, tB 119.8/152.2/236.5 s for young/middle/older.","No questionnaire. Two older participants (about 1.5 %) did not complete the HMD-CTT: one disoriented, one stopped in Trails B in frustration (p. 7, p. 12). 'Participants only rarely complained' (p. 12). DOME practice levels took up to 10-15 min (p. 6).",Data available from the corresponding author on reasonable request (p. 14); no code; article CC BY 4.0.,n/a,"Extra practice levels because controller handling is unfamiliar (p. 4); positive feedback added to confirm a hit (p. 13); visual acuity matters more in the HMD version because targets sit at several depths (p. 14); authors suggest virtual room boundaries to aid movement scaling (p. 12); older group had higher VR error rates, read as perceptual or cognitive load (p. 13).","Paper CTT odd numbers pink, even yellow (p. 2); Trails B distracter 'of incorrect color' (p. 4). The VR colours are not named in the text [inference: same pink and yellow, confirmed by Lustig 2023]. No colour-vision statement.","""the participant completes the task while standing and wearing a VR headset"" (Fig. 3, p. 6) | ""the potential targets are located at a variety of virtual depths"" (p. 14) | ""with only two participants (~ 1.5%) not completing the VR tasks"" (p. 12)","Anchor paper for the VR Color Trails Test line: the first head-mounted trail test validated against the paper test with correlations, ICCs and age-group AUCs in adults from 18 to 90. This review cites it for the fixed paper-derived 3D layout that uses depth, for standing full-arm reaching as the selection method, for VR being slower and more error-prone than paper, and for the retest-interval dependence of reliability (0.59-0.68 at 12 weeks, 0.75-0.89 at 2 weeks). Its velocity-profile analysis is the seed of the kinematic decomposition later used by Wilf and Heimler.","The older group is small (17, 14-15 analysed) and retest subsamples are small and heterogeneous (some middle-aged participants trained cognitively during the interval). The correlation statistic is labelled inconsistently (Spearman in Results, Pearson in Abstract and figures). Data came from several parent protocols; no clinical group.","openness: no code released; data on request | validation against diagnosis or the paper test: validated against the paper CTT with r, ICC and age AUCs, but not against clinical diagnosis | clinical groups and ageing: 147 healthy adults 18-90 in three bands; no clinical group | layout randomisation: fixed paper-derived layout | depth: depth used; targets at several depths | head-gaze dwell for older adults: not addressed (controller reaching) | training potential: not addressed (assessment only)","Direct template for a colour-alternation XR version: 25 numbered balls, odd pink and even yellow in Trails A; Trails B alternates colours with same-number distracters of the other colour (50 balls), distracter distance matched to the paper sheet; standing reaching with an HTC Vive controller; positive (enlargement) and negative (buzz) feedback; two practice levels per part; VR took about twice the paper time and produced 2.5 times more error-containing runs.","Velocity profiles separate a slow 'executive' onset in Trails B from a single-peak ballistic reach in Trails A, with later acceleration onset in older adults (pp. 10-11); the authors call for per-segment metrics and hand-gaze coordination measures (p. 13).",older n = 17 | retest subsamples n = 15-32 | heterogeneous parent protocols | correlation statistic labelled inconsistently | no clinical group | self-citation cluster (Sheba group),"The library note calls this a 'walking/multimodal paradigm'. The text describes standing with arm reaching; the embedded treadmill was not operated (Fig. 1, p. 3).",full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G03_digital_immersive_tmt,full text,retest ICCs and age-group AUCs retained; absence statements narrowed
LIT-0121,02_Digital_Immersive_TMT,"Woods, D. L., Wyma, J. M., Herron, T. J., & Yund, E. W. (2015). The effects of aging, malingering, and traumatic brain injury on computerized Trail-Making Test performance. PLoS ONE, 10(6), e0124345. https://doi.org/10.1371/journal.pone.0124345",2015,"The effects of aging, malingering, and traumatic brain injury on computerized Trail-Making Test performance",10.1371/journal.pone.0124345,digital or computerised TMT (non-immersive),"four experiments: cross-sectional norms; three weekly sessions (test-retest, learning); simulated malingering; TBI case-control","Exp. 1: 165 controls 18-82 y (41.5 ± 21.5; education 14.6 y; 92.7 % use computers at least 1 h/day). Exp. 2-3: 50 controls 18-46 y (26.5 ± 5.7). Exp. 4: 28 TBI patients (25 mild, 34.1 ± 11.5 y; 4 severe, 46.0 ± 9.0 y; 2 excluded for suboptimal effort) (Table 2, p. 6). clinical_group: yes, traumatic brain injury.",,"Standard PC with Presentation software, 17-inch LCD at 60 Hz, gaming mouse sampled at 1 kHz, seated 0.7 m from the screen (p. 5).","non-immersive (screen, mouse)",seated,Mouse click inside the circle (button travel 2 mm); clicks outside circles ignored; errors flash the circle red three times and return the cursor to the last correct circle with the wrong line erased (pp. 5-6). No dwell.,"C-TMT-A: 25 numbered circles; C-TMT-B: alternating numbers and letters; four practice trials (first seven circles as on the test, then mirrored displays); connected circles turn green and drawn paths are replaced by straight green lines (p. 5). Fixed.","Fixed custom 2D layout: Trails B path length equated to Trails A (unlike the Reitan sheet where B is 32 % longer); display standardised at the start of every segment; segment lengths 83-368 px (pp. 2-3, 7). Practice uses mirrored layouts. No depth.","Total time; dwell-time (search before drawing), move-time, error time per segment; circuitousness (path/straight-line pixels); drawing velocity; z-scores regressed on age and computer use (p. 4, 7).","Age: C-TMT-A 0.28 s/year (r = 0.53), C-TMT-B 0.48 s/year (r = 0.48); age raised move-time more than dwell-time (r = 0.58 vs 0.30) with lower velocity (r = -0.64) (pp. 7, 13). Computer use shortened times (r = -0.43 for A). Errors 0.63 (A) and 1.31 (B) per test. Test-retest ICC over three weekly sessions: A total-time z 0.87, velocity 0.84, dwell 0.79, move 0.74, error time -0.17; B total 0.85, velocity 0.90, dwell 0.76, move 0.75, error time 0.33; B-A z 0.56 (pp. 19-20). Learning: A -12 % from session 1 to 2, B -20 % overall (p. 20). Malingering: 44 % abnormal on A, 18 % on B, detectable by A > B deficits and raised dwell-time ratio (p. 1). TBI: B z = 0.38 (p < 0.04), slowed velocity on both (p. 24). No AUCs; no paper TMT given to the same participants.","Not measured. Thirteen controls excluded (three for failing C-TMT-A instructions, one headache). Low computer use slowed performance (p. 8).","C-TMT program available at www.ebire.org/hcnlab/cognitive-tests/TMT with instructions; subject data on Figshare (doi 10.6084/m9.figshare.1328584); article CC0; the program requires a Windows PC with commercial Presentation software; program licence not stated (pp. 1, 26).",n/a,"Colour cue (completed circles turn green) and clutter removal ease later search (p. 17); automatic error correction removes examiner variability; computer-naive participants are slower, so familiarity must be considered (p. 26); four practice trials.",White circles turn green when connected; errors flash red (p. 5).,"""The C-TMT program is available at (www.ebire.org/hcnlab/cognitive-tests/TMT), along with instructions for its use"" (p. 26) | ""delays in older subjects were due primarily to increases in move-time, as reflected in a reduction of the dwell-time/move-time ratio"" (p. 25) | ""learning even occurs across alternative test forms [15]. Hence, learning effects must be taken into consideration"" (p. 21)","The earliest publicly released computerised TMT with open data in the library; this review cites it when stating that openness has precedent outside XR, for dwell versus move decomposition (ageing slows movement more than search on a mouse task, the opposite of Wilf's VR result), for equating Part A and B path lengths, for retest ICCs and learning effects, and for computer familiarity as a digital-literacy confound (the 2026 interaction study parallel).",The program depends on commercial software whose developer employs the first author; samples are highly educated and internet-recruited; the TBI group is small and mostly mild; no paper TMT was administered for direct comparison.,"openness: a desktop C-TMT and its data were public in 2015; not XR; licence unstated | validation against diagnosis or the paper test: n/a (non-XR) | clinical groups and ageing: n/a (non-XR; adults 18-82 and TBI tested) | layout randomisation: fixed custom layout, but mirrored practice layouts and a discussion of alternate forms | depth: n/a (2D) | head-gaze dwell for older adults: not addressed | training potential: not addressed",none,Dwell-time (locating the next circle) versus move-time (drawing); age and computer use act mainly on move-time and velocity; malingerers inflate dwell-time; dwell and move ICCs 0.74-0.79; a template for reporting the two components separately.,"industry tool (Presentation; author affiliation) | TBI n = 28, mostly mild | highly educated internet-recruited sample | no paper TMT comparator",,"abstract, general introduction, methods, Experiment 1-4 results and discussions, general discussion, limitations (tables parsed where possible)",01_TMT_TMTVR_Cognitive_Ageing,"TMT construct, norms, errors, and cognitive ageing",G03_digital_immersive_tmt,selected sections (see what_i_read),
LIT-0147,02_Digital_Immersive_TMT,"Salthouse, T. A., & Fristoe, N. M. (1995). Process analysis of adult age effects on a computer-administered Trail Making Test. Neuropsychology, 9(4), 518-528.",1995,Process analysis of adult age effects on a computer-administered Trail Making Test,10.1037/0894-4105.9.4.518,digital or computerised TMT (non-immersive),cross-sectional experimental (two studies) with path analysis,"Study 1: 184 community adults 18-88 y (21-43 per decade; Table 1, p. 519). Study 2: 40 young (18-23 y; 21.0) and 40 older (60-80 y; 67.5) adults (p. 523). clinical_group: no.",,Personal computer; cursor moved with keyboard arrow keys on a 10 x 10 cell matrix (p. 518-519).,"non-immersive (screen, keyboard)",seated [inference; not stated],Arrow keystrokes move the cursor one cell at a time; passing through an out-of-sequence target counts as an error signalled by a tone; no trail of prior positions shown (p. 519).,"25 targets 'haphazardly arranged on a 10 x 10 grid': numbers 1-25, letters A-Y, or alternating; Study 2 adds control (zigzag), blockade (barriers on the shortest route), no-grid and restricted-view (5 x 5 window) conditions; two trials per condition with different paths on the second administration (pp. 519, 523-524).",Custom computer layouts on a grid; several paths used across repetitions (alternate layouts); 2D; no depth; no scaling.,Total time; number of keystrokes (path efficiency); median time per keystroke; time before and on the target; time for same-direction and direction-change moves; LISREL path analyses (p. 519-521).,"Paper TMT (Study 2): computer standard-numbers time correlated r = .70 with paper Trails A and .58 with Trails B (both groups, n = 80; young .36/.21, old .75/.66); letters .66/.61; paper A-B r = .51; the alternating-condition cells in Table 4 are not cleanly parsable (p. 524). Reliability (Spearman-Brown of first and last trial) .85-.95 for time measures, .31-.45 for keystrokes (Table 2, p. 520). Age explained 43 % (numbers) and 35 % (alternating) of total-time variance; no age relation for keystrokes; no unique age effect in the alternating condition beyond the numbers condition (pp. 520-522). Restricted view had a very large effect in older adults only (p. 524).","Not reported; few older adults completed the 3 x 3 window condition, so it was dropped (p. 523).",not stated,n/a,Keep the whole layout visible: restricting the view to a quarter of the grid hurt older adults far more than young adults (p. 524); grid lines were not needed (p. 524); very simple responses to keep the task feasible (p. 525).,none,"""there were no age differences in the efficiency of the path used to connect the targets"" (p. 518) | ""most of the age differences in trail-making performance were attributable to a slower speed of executing relevant operations"" (p. 518) | ""the restricted view had a very large effect on the performance of older adults, but relatively little effect on young adults"" (p. 524)","The original process-decomposition precedent for digital trail tests: this review cites it for separating target-processing time from movement time, for preserved path efficiency with age (a parallel to the TMT-VR's spatial-accuracy result), for the finding that a restricted field of view penalises older adults (a warning for narrow-FOV headsets), and for the use of different paths across administrations three decades before XR randomisation.","A keyboard-grid analogue from 1995 with distances in grid steps; healthy, educated volunteers; part of the paper-computer correlation table cannot be parsed from the text.",openness: not addressed | validation against diagnosis or the paper test: n/a (non-XR; correlated with the paper TMT) | clinical groups and ageing: n/a (non-XR; adults 18-88) | layout randomisation: different paths across repetitions in a computer TMT; alternate layouts are old practice | depth: n/a (2D) | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,"Time on target (sequence retrieval and planning) versus keystroke times (execution): age slows both, with specific extra slowing in target processing and direction changes; alternating demands add time on target, not movement time (pp. 520-525).",keyboard-grid analogue | Table 4 partly unparsable | healthy educated sample | 1995 hardware,,full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G03_digital_immersive_tmt,full text,updated on 26 Oct 2026
LIT-0152,02_Digital_Immersive_TMT,"Park, S.-Y., & Schott, N. (2022). The trail-making-test: Comparison between paper-and-pencil and computerized versions in young and healthy older adults. Applied Neuropsychology: Adult, 29(5), 1208-1220. https://doi.org/10.1080/23279095.2020.1864374",2022,The trail-making-test: Comparison between paper-and-pencil and computerized versions in young and healthy older adults,10.1080/23279095.2020.1864374,digital or computerised TMT (non-immersive),"counterbalanced cross-over comparability study (reliability, equivalence, agreement)","53 healthy adults 19-82 y: 29 young (22.4 ± 4.5 y), 12 young-old (60.3 ± 4.3 y; 50-65), 12 older (72.2 ± 4.6 y; 66-82); older groups MoCA at least 25 (27.8 and 27.1); colour-blind and CVD excluded (pp. 1209, 1213). clinical_group: no.",,"Samsung Galaxy Note Pro 12.2-inch tablet (2560 x 1600, Android 6), stylus; in-house Android app based on Dahmen et al. (2017) and the Zeng et al. (2017) generator (p. 1210).","non-immersive (tablet, stylus)",seated [inference; not stated],Stylus drawing; a wrongly touched circle turns red and the participant must return to the last correct circle; timing from first touch to the last circle (p. 1210).,"TMT-M (trace a predefined path through 25 circles), TMT-A (25 numbers), TMT-B (1-13, A-L); 8-circle practice; three trials per condition per variant in randomised order; total path length equal across conditions (pp. 1210-1211).",Alternate forms generated by a divide-and-combine algorithm (optimised so paths do not overlap); paper versions printed from the same generator at the same size (p. 1210). 2D; no depth.,"Completion time, errors, B-A, B/A, dual-task costs relative to TMT-M; digital component measures: time inside and between circles, number and duration of pauses and lifts (p. 1210-1211).","Inter-trial ICC(2,1) 0.90-0.95 for every condition in both variants; SEM 0.98-4.56 s (paper) and 1.51-6.13 s (digital); MDC95 2.73-12.7 s and 4.20-17.0 s (p. 1212). Paper-digital Spearman 0.82-0.90 for completion times and 0.51-0.67 for derived scores (R2 75-80 %); Bland-Altman 92-96 % within limits; digital times longer by 35.6 % (M), 15.1 % (A), 16.2 % (B); Bayes factors favoured a format difference for raw times but not for B-A or B/A (pp. 1213-1214). Age correlated with durations r = .70-.87; task x age interaction eta2p = .327; time inside circles separated the two older groups (pp. 1214-1217). No test-retest across days.",Not measured; session 30-45 min (p. 1211).,not stated,n/a,Tablet size matched to the paper sheet so that 25 circles fit (p. 1218); older adults' slower digital times attributed partly to lower technology familiarity (p. 1217); automatic alternate forms to avoid practice effects (p. 1209).,Wrong circle turns red (p. 1210); colour blindness an exclusion criterion (p. 1209).,"""the equivalency of paper-based and computerized tests cannot be assumed"" (p. 1208) | ""the dTMT sets itself apart through its high sensitivity, the alternate forms, and the additional component measures"" (p. 1208) | ""larger samples would ... establish the test-retest reliability of the dTMT"" (p. 1218)","Benchmark for what equivalence evidence looks like (ICC, SEM, MDC, Bland-Altman, Bayes factors) when a trail test changes medium; this review cites it for algorithmically generated alternate forms in a tablet TMT, for the motor-only TMT-M condition, and for the finding that digital versions run 15-36 % slower while ratio and difference scores stay equivalent.","Fifty-three participants with 12 per older group; reliability is inter-trial within one session, not test-retest; whether the same generated forms were used on paper and tablet for a given participant is not stated.",openness: not addressed | validation against diagnosis or the paper test: n/a (non-XR; agreement with paper shown) | clinical groups and ageing: n/a (non-XR; healthy 19-82) | layout randomisation: alternate forms generated algorithmically outside XR | depth: n/a (2D) | head-gaze dwell for older adults: not addressed | training potential: not addressed,none (colour-blind participants excluded),TMT-M isolates fine-motor tracing; dual-task costs quantify the cognitive increment; time inside circles (planning) versus between circles (execution) rose with age and load (pp. 1216-1217).,"n = 53 (12 per older group) | inter-trial, not test-retest | no clinical group",,full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G03_digital_immersive_tmt,full text,
LIT-0167,02_Digital_Immersive_TMT,"Dahmen, J., Cook, D., Fellows, R., & Schmitter-Edgecombe, M. (2017). An analysis of a digital variant of the Trail Making Test using machine learning techniques. Technology and Health Care, 25(2), 251-264. https://doi.org/10.3233/THC-161274",2017,An analysis of a digital variant of the Trail Making Test using machine learning techniques,10.3233/THC-161274,digital or computerised TMT (non-immersive),cross-sectional validation with machine-learning prediction and 10-fold cross-validated classification,"54 community-dwelling adults 50-93 y (68.4 ± 9.3; 80 % women; education 16.2 y): 28 cognitively healthy, 6 MCI, 7 Parkinson's disease, 3 PD with MCI, 10 'other' self-reported conditions (pp. 7-8). clinical_group: yes, mixed neurological.",,"Samsung Galaxy Tab 2 10.1-inch capacitive tablet, Android 4.2.2, pen-like stylus, tablet flat on the table (pp. 4, 7).","non-immersive (tablet, stylus)",seated [inference; tablet on the table],Stylus drawing with a 5-pixel tolerance ring around each circle; an error draws a red X and the clinician redirects the participant to the last correct circle (pp. 5-6).,"Part A with 20 circles because of tablet size; Part B alternating numbers and letters; practice versions before each part; paper TMT always first, about 1 h earlier (pp. 5, 7).","Fixed, designed to look as similar to the paper test as possible 'without changing the layout' (p. 2); 2D.","Time; errors; pauses (at least 0.1 s within 5 px) and lifts (count, mean duration); drawing rate and time between and inside circles; time and rate before letters and numbers (B); stylus pressure and contact size (pp. 4-5).","Predicted digital completion time versus measured r up to 0.98 (SVM, Part A); predicted paper time from digital features r = 0.60-0.66 (A) and 0.51-0.58 (B) (Tables 3-4, p. 10). Predicted TICS r at most 0.12; predicted FAB up to 0.41 (timing features, B) (Tables 5-6, p. 11). Healthy versus neurologic classification AUC 0.41-0.73 across classifiers and feature sets (best Naive Bayes, timing, Part A; abstract cites 0.65) (Tables 8-9, p. 11). No ICC.","Six design iterations with older adults 50-93; the thick stylus caused near-miss frustration, answered with a 5-pixel tolerance (p. 6); no SUS.",not stated,n/a,Iterative user testing with older adults; tolerance ring; pause threshold set clinically; clinician redirection kept because cognitively impaired users may not follow automatic cues (p. 6); same spoken instructions as the paper test (p. 7).,Red X marks an error (p. 5); otherwise none.,"""Due to tablet size constraints 20 circles were used for Part A"" (Fig. 1, p. 5) | ""a tolerance of 5 pixels around the whole circumference of the circle was added"" (p. 6) | ""automatically classifying individuals as Healthy or Neurologic from dTMT features alone ... is a more challenging problem"" (p. 13)","Shows that richer digital features do not by themselves yield diagnostic accuracy (AUC at most 0.73 in a mixed clinical sample), a caution this review can apply to kinematic and gaze metrics in XR trail tests. It also documents concrete design choices (selection tolerance, pause threshold, reduced target count) that the TMT-VR's dwell and cube-size decisions can be compared with.",Fifty-four participants with 26 heterogeneous patients; validity is inferred through machine-learned predictions rather than direct paper-digital correlations; models with 12-16 features on 54 cases risk optimism; paper test always first.,openness: not addressed | validation against diagnosis or the paper test: n/a (non-XR) | clinical groups and ageing: n/a (non-XR; mixed clinical older sample) | layout randomisation: fixed paper-like layout | depth: n/a (2D) | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,"Timing features (time inside versus between circles) were more informative than mobility features (pauses, lifts, pressure) for classification; the design separates planning time inside circles from drawing time between them (pp. 4-5, 12).",n = 54 with 26 mixed neurological | machine learning on a small sample | AUC at most 0.73 | galley-proof text,,full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G03_digital_immersive_tmt,full text,
LIT-0180,02_Digital_Immersive_TMT,"Lunardini, F., Damanti, S., Luperto, M., Daniele, K., Basilico, N., Abbate, C., Mari, D., Ferrante, S., Borghese, N. A., & Cesari, M. (2019). Validity of digital Trail Making Test and Bells Test in elderlies. In 2019 IEEE EMBS International Conference on Biomedical & Health Informatics (BHI) (4 pp.). IEEE. https://doi.org/10.1109/BHI.2019.8834513",2019,Validity of digital Trail Making Test and Bells Test in elderlies,10.1109/BHI.2019.8834513,digital or computerised TMT (non-immersive),cross-sectional concurrent-validity and usability study (conference paper),"41 older adults 65-93 y (77.9 ± 4.9; 25 women; MMSE 27.5 ± 2.6; education 10.8 ± 4.8 y): 10 normal, 22 MCI, 9 dementia by neuropsychological visit (p. 3). clinical_group: yes, MCI and dementia.",,Samsung Galaxy Tab A6 10.1-inch with S-Pen; HTML5 canvas and JavaScript (node.js) web application with a clinician Replay function (p. 2).,"non-immersive (tablet, stylus)",seated [inference; not stated],Stylus drawing; errors (wrong order) and omissions scored automatically and checked by a neuropsychologist through Replay (pp. 2-3).,"20 targets because of the 14.8 x 21 cm screen: TMT-A 1-20; TMT-B 1-10 and A-L; practice with a reduced set in different positions; order TMT-A, TMT-B, Bells (p. 2).",Fixed custom reduced layout; 2D.,"Completion time, errors, omissions, TMT-BA; SUS (Italian) and seven satisfaction and familiarity items (pp. 2-3).","Digital versus paper time rho = 0.70 (A) and 0.72 (B), p < 0.01 (p. 3). Digital versus Replay errors rho = 0.86, omissions 0.96 (p. 3). Diagnosis effect (Kruskal-Wallis): paper TMT-A chi2 = 14.73 (p < 0.01) but digital TMT-A chi2 = 4.51 (p = 0.11); TMT-B paper 24.68 and digital 12.88 (p < 0.01); TMT-BA paper 24.28 and digital 8.49 (p = 0.01) (p. 4). No ICC, no AUC.","SUS 70.45 ± 14.3; 68.2 % scored at least 68; 84.6 % pleased with the experience; TMT interface simple for 76.9 %; lowest SUS items were need for technical support and need to learn a lot; 46 % used computers, 23 % smartphones, none a tablet (p. 3).",not stated (H2020 MoveCare project),n/a,"Practice with a reduced target set; technology-naive users still rated the system positively but wanted support; the smaller display and fewer targets may have blunted discrimination in dementia, since difficulty 'kicks in' at higher-order targets (p. 4).",none,"""The average SUS score was 70.45 (± 14.3 SD), with the 68.2% of participants reporting a positive usability score"" (p. 3) | ""none of them uses a tablet"" (p. 3) | ""between-diagnosis differences were more marked in the paper-and-pencil tests"" (p. 4)","Gives an SUS benchmark for a digital trail test in MCI and dementia, and shows that cutting the target count to 20 weakened group discrimination, which supports the TMT-VR's choice to keep 25 targets. This review can also cite the Replay function as a precedent for clinician review of recorded runs.","Forty-one participants (nine with dementia), a four-page conference report on the first recruits of a cohort, nonparametric tests only, and no reliability data.",openness: not addressed | validation against diagnosis or the paper test: n/a (non-XR; correlated with paper) | clinical groups and ageing: n/a (non-XR; MCI and dementia tested) | layout randomisation: fixed reduced layout | depth: n/a (2D) | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,"none (completion time only; raw data analysis of between-target times proposed, p. 4)",n = 41 | conference paper | 20 targets | no reliability | interim cohort,,full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G03_digital_immersive_tmt,full text,
LIT-0181,02_Digital_Immersive_TMT,"Wei, W., Zhao, H., Liu, Y., & Huang, Y. (2019). Traditional Trail Making Test modified into brand-new assessment tools: Digital and Walking Trail Making Test. Journal of Visualized Experiments, (153), e60456. https://doi.org/10.3791/60456",2019,Traditional Trail Making Test modified into brand-new assessment tools: Digital and Walking Trail Making Test,10.3791/60456,other (protocol for a tablet dTMT and a floor Walking TMT; non-immersive),video protocol article with a three-group demonstration sample,"7 healthy older (67.1 ± 4.2 y), 7 MCI (65.1 ± 3.4 y), 7 Parkinson's disease (66.3 ± 3.9 y); MMSE 27.9-29.0; matched on education, CDR, GDS and TUG (Table 1, p. 7). clinical_group: yes, MCI and PD.",,dTMT: Microsoft Surface Pro 2 tablet with electronic pen (Chinese version; Part B alternates numbers and Chinese characters). WTMT: 15 numbered coins in a 4 x 4 m area with 30 cm circles; IDEEA five-sensor accelerometry (pp. 2-3).,none (tablet drawing; floor walking),seated for the dTMT; walking for the WTMT,"Pen drawing; a correctly connected circle changes colour, an incorrect one does not and the line must be redrawn from the last circle (p. 2). WTMT: either foot on the coin counts; the examiner guides wrong-order walkers (p. 3).",dTMT-A and dTMT-B in fixed order with a pre-test trial of up to 150 s; target count not stated clearly (instruction text reads '1->2->3... 9'; dTMT-A times of about 18 s suggest a short form [inference]). WTMT-A: 15 targets; WTMT-B: 8 alternating numbers and characters; each performed once (pp. 2-3).,Fixed custom layouts on screen and floor; 2D; a tolerance circle five times the target diameter is used for scoring (p. 3).,"dTMT: total time, errors, per-step time, time inside circle and its percentage, time inside tolerance circle, line cancellations, optimal versus actual path, path deviation and its variability, drawing velocity (pp. 2-3). WTMT: steps, swing and stance %, speed, step and stride length, step-length variability; time and errors by the examiner (p. 3).","dTMT-A total time did not differ (18.2/19.7/19.9 s, p = 0.82) but PD showed larger path deviation and lower drawing velocity than both other groups (Table 2, p. 7). dTMT-B: MCI 67.6 s and PD 90.0 s versus 32.1 s in controls (p < 0.001), more errors (2.86 and 1.29 vs 0.14), more time inside circles (Table 3, p. 8). WTMT-A: PD slower (0.68 vs 1.01 m/s); WTMT-B times 78.6/92.3/109.0 s with more steps (Tables 4-5, pp. 8-9). No paper comparison, no AUC, no reliability.",Not reported; presbyopic participants may need glasses if circles are too small (p. 2); safety precautions for dual-task walking (p. 3).,not stated,n/a,"Check near visual acuity, adjust lighting and pen, allow a 150 s familiarisation on the tablet; room lighting and fall precautions for the walking test; education above two years of primary school required for the character set (pp. 2-3).",A correctly connected circle changes colour (unspecified) (p. 2).,"""Some aged subjects maybe need a pair of glass in case that the circles on the screen are too small"" (p. 2) | ""A limitation of the present study was its small sample size"" (p. 9) | ""both dTMT and WTMT have aspects reflecting motor ability besides cognitive function"" (p. 9)","Illustrates that kinematic path and velocity measures can separate a motor disorder (PD) when completion time cannot, and that a walking variant stresses MCI and PD differently; this review can cite it in the decomposition and exergame sections, with its sample size stated.","Seven per group, many uncorrected comparisons, p-values reported as 0.000, unclear target counts, a Chinese-character Part B, and a protocol format without validation against the paper test.","openness: not addressed | validation against diagnosis or the paper test: n/a (non-XR) | clinical groups and ageing: n/a (non-XR; MCI and PD, n = 7 each) | layout randomisation: fixed layouts | depth: n/a | head-gaze dwell for older adults: not addressed | training potential: walking TMT framed as a motor-cognitive dual task; no training",none,Path deviation and drawing velocity (motor) separated PD in Part A where time did not; time inside circles (planning) and errors separated MCI in Part B; a dissociation this review can use when arguing for separate motor and attentional indices (Tables 2-3).,n = 7 per group | protocol article | uncorrected multiple comparisons | target count unclear,,full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G03_digital_immersive_tmt,full text,
LIT-0194,02_Digital_Immersive_TMT,"Steininger, M., Jansen, A., Mullers, J., von Wrede, R., & Kruger, B. (2026). Toward interpretable cognitive screening in epilepsy: Eye tracking in a VR Trail Making Test. In 2026 IEEE Conference on Virtual Reality and 3D User Interfaces Abstracts and Workshops (VRW) (pp. 106-113). IEEE. https://doi.org/10.1109/VRW70859.2026.00025",2026,Toward interpretable cognitive screening in epilepsy: Eye tracking in a VR Trail Making Test,10.1109/vrw70859.2026.00025,XR trail test (assessment),system description with design guidelines and a feasibility pilot (work in progress),8 healthy adults (36.3 ± 13.2 y; 23-58; 4 women; prior VR experience 3.4/5; 5 wore glasses) (p. 109). clinical_group: no (epilepsy cohorts planned).,,"Meta Quest 3 (2064 x 2208 per eye, 120 Hz) with a Pupil Labs Neon eye tracker through the Neon XR integration (gaze about 199 Hz achieved; AOI log about 70 Hz); Unity 2022.3.41f1 (pp. 109).",immersive VR HMD,"seated, minimal head movement (p. 109)","Controller ray with a single-button confirm; no dwell; an incorrect selection does not advance the trail, so errors are constrained and not scored (pp. 109, 111). Pilot users asked for selection feedback, ray snapping and larger hitboxes (p. 110).","TMT-A 1-25 and TMT-B 1-13 with A-L, 25 targets each; a blue line joins selected nodes; tutorial before each part; about 2 min in VR including tutorials (pp. 108, 110). Fixed.",Fixed custom layout on a fronto-parallel curved surface at about 1 m with constant radial distance so that all targets share visual angle and selection conditions; centred in the forward field; spheres about 0.075 units (at least about 3 degrees); minimum spacing matched to a conventional administration; depth deliberately held constant to avoid vergence-accommodation and gaze-depth problems (pp. 108-109). Randomisation not stated.,"Completion time (ms) for A and B; continuous eye-movement streams with timestamped task events; gaze-to-AOI log; planned fixation, saccade, pupil and episode-level AOI features (pp. 109-110).","None. Descriptive pilot (Table 1, p. 110): paper TMT-A 24.4 ± 8.5 s, TMT-B 50.1 ± 25.4 s; VR 29.0 ± 5.1 s and 52.4 ± 11.2 s; order counterbalanced; no inferential statistics; 'We do not yet report agreement with conventional TMT/EpiTrack, test-retest reliability, or construct validity' (p. 111).","Five ad hoc 5-point items: instructions 4.5; controller selection 3.9; headset comfort 3.9; nausea, dizziness or eye strain 1.3 (one moderate); 3/8 reported nasal pressure from the eye tracker (p. 110). No SSQ or SUS.",not stated,n/a,"Design rules rather than older-adult data: fixated objects beyond 0.5 m and around 1 m; content in the central field; targets of at least 3 degrees; low-glare grey background; brief seated sessions; calibration plus validation and reporting of tracking loss; the authors warn that pilot results may be optimistic for older or VR-naive users (pp. 108-109, 111).","Mid-grey background #7F7F7F, off-white targets #F2F2F2, dark-grey labels #222222; avoid pure white and black; 'Color is not used as the primary code for task rules because performance should not depend on color discrimination' (p. 109).","""Color is not used as the primary code for task rules because performance should not depend on color discrimination"" (p. 109) | ""VR completion time should be interpreted primarily as a within-system performance measure unless agreement with conventional administration has been established"" (p. 111) | ""VR-TMT variants either omit eye tracking or primarily use it as an interaction modality rather than a source of diagnostic features"" (p. 107)","A second Unity VR TMT, seated on a standalone headset like the TMT-VR, that uses the controller for selection and reserves gaze for measurement; this review cites its explicit geometry rules (1 m curved workspace, at least 3 degree targets, grey palette), its error-constraining design and its warning about within-system time scores. Its gap statement overlooks Wilf et al. (2024), which this review should correct.","Eight moderately VR-experienced healthy adults, descriptive statistics only, no patients, no gaze accuracy check, ad hoc usability items; errors are prevented rather than measured.",openness: no code or data statement | validation against diagnosis or the paper test: no validation yet | clinical groups and ageing: eight healthy adults 23-58 | layout randomisation: fixed custom layout | depth: constant depth by design | head-gaze dwell for older adults: controller chosen to keep gaze free for measurement; cites TMT-VR mode differences; no older adults | training potential: not addressed,"Its rule that colour must not carry the task rule is a direct challenge to a colour-alternation XR version, where colour alternation is the rule; a colour-alternation XR version therefore needs a colour-blind-safe, luminance-separable pair and a pre-test colour check.","Node-to-node episodes with AOI-coded fixations (next target relevant, later targets potentially relevant, completed targets irrelevant) are planned as process measures; controller input was chosen so that gaze indexes search rather than selection (pp. 109-110).",n = 8 | no inferential statistics | work in progress | no gaze accuracy validation | errors not measured,,full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G03_digital_immersive_tmt,full text,
LIT-0195,02_Digital_Immersive_TMT,"Adlakha, G., Singh, S., Patil, A., Nuthalapati, K., Khandve, P., Bhattacharyya, P., Manoharan, S., Santhanam, S. M., Lachica, I. J., Finley, J. M., & Lympouridis, V. (2021). Development of a virtual reality assessment of visuospatial function and oculomotor control. In 2021 IEEE Conference on Virtual Reality and 3D User Interfaces Abstracts and Workshops (VRW) (pp. 753-754). IEEE. https://doi.org/10.1109/VRW52623.2021.00259",2021,Development of a virtual reality assessment of visuospatial function and oculomotor control,10.1109/vrw52623.2021.00259,XR trail test (assessment),system description (two-page demo); no participants,none tested; intended for people with Parkinson's disease with age-matched controls as future work (p. 754). clinical_group: no (none tested; PD intended).,,HTC Vive Pro Eye; Unity 2019.4.6; SRanipal eye tracking at 120 Hz over a 110-degree trackable field; Android clinician app 'Achelois' linked through Photon networking (pp. 753-754).,immersive VR HMD,not reported,'pointing at' targets and 'click on the correct target'; device not named (controller implied [inference]); 'Correct' and 'Try Again' messages; the correct target must be selected before proceeding (pp. 753-754).,"TMT-B-style game: alternate 3D letters and animals whose names start with them (A, ant; B, butterfly). Level 1: 4 letters + 4 animals within 60 degrees; level 2: 6 + 6 within 120 degrees; level 3: 8 + 8 within 210 degrees; three complexities with none, minimal or maximum background distraction; video tutorial and practice (p. 754).",Target locations vary each time a level is loaded: 'a target layout algorithm that produces different levels by varying the location of targets even if the clinician loads the same level and complexity' (p. 754). Depth not described; a 210-degree spread implies a surrounding layout. No scaling statement.,"Sequence-based accuracy score (correct versus taken sequence); gaze origin and direction, pupil diameter and position, convergence distance, eye openness, head position and orientation, timestamps, saved to CSV (p. 754). Completion time not listed.",none,none,not stated,"n/a (authors note the game 'might also form the basis of a training intervention later on', p. 754)",Clinician-side app for demographics and settings; video tutorial; step-by-step practice (p. 753).,none,"""a target layout algorithm that produces different levels by varying the location of targets even if the clinician loads the same level and complexity"" (p. 754) | ""both the paper-based and VR-based versions of the TMT only measure time to task completion"" (p. 753)","The earliest XR trail test in the library with randomised layouts, graded target spread and distractor levels, and gaze and head logging, aimed at Parkinson's disease; this review lists it in the comparison table as described but unevaluated and uses its animal-letter mechanic as a gamification precedent. Its claim that VR trail tests measure only completion time misreads the Plotnik line.","No participants, no data, no scoring definition beyond a sequence comparison, no named selection device; feasibility over 210 degrees in Parkinson's disease is untested.","openness: not addressed | validation against diagnosis or the paper test: no validation | clinical groups and ageing: no participants | layout randomisation: randomised layouts per run | depth: not addressed (depth not described) | head-gaze dwell for older adults: not addressed | training potential: training intervention foreseen, not tested",none,"Logs gaze, pupil and head pose alongside the selection sequence for later analysis of attentional control; nothing analysed.",no participants | two-page demo | no scoring definition | selection device unstated,,full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G03_digital_immersive_tmt,full text,updated on 26 Oct 2026
LIT-0202,02_Digital_Immersive_TMT,"Baek, S., Qu, Z., & Gorlatova, M. (2025). Demo: Evaluating attention vulnerabilities to distraction with an AR Trail Making Test (AR-TMT). In Proceedings of the Twenty-sixth International Symposium on Theory, Algorithmic Foundations, and Protocol Design for Mobile Networks and Mobile Computing (MobiHoc '25) (pp. 499-500). ACM. https://doi.org/10.1145/3704413.3765302",2025,Demo: Evaluating attention vulnerabilities to distraction with an AR Trail Making Test (AR-TMT),10.1145/3704413.3765302,XR trail test (assessment),demonstration abstract (two pages); summarises the companion N = 34 study in one sentence,none in the demo; refers to the VRST user study (N = 34) (p. 500). clinical_group: no.,,Magic Leap 2 optical see-through AR headset with real-time eye tracking; edge server for feedback (pp. 499-500).,AR or MR HMD,not reported (seated in the full study),not described in the demo (controller in the full paper),"TMT-A only: 25 numbered targets in ascending order; one practice trial, then two distraction trials (bottom-up: 20 salient shapes, sizes 0.5-1.5 times the target, eight colours, a third oscillating, flickering or rotating; top-down: 20 lookalike symbols); each trial capped at 30 s (p. 500).","'All targets are positioned floating in the air within a wide frontal cone in front of the user, distributed across varying depths and vertical levels' (p. 500), which conflicts with the full paper, where targets sit on panels except in the spatial stage; Fig. 2(a) caption shows numbers 'laid on a divider'.","Completion time including error correction; missed or incorrect selections; fixation locations, durations and transitions; mean fixation duration and saccade velocity; 3D fixation-duration plots and gaze replay videos (p. 500).",none (one-sentence summary: top-down distractors reduced target-fixation duration and raised gaze dispersion; bottom-up distractors captured gaze transiently) (p. 500),none,Demonstration video on Google Drive (footnote 1); article CC BY 4.0; no repository cited in the demo (see LIT-0208).,n/a,none,Bottom-up distractors in eight distinct colours (p. 500).,"""Each trial lasts up to 30 seconds, during which the system continuously records eye gaze behavior and task performance"" (p. 500) | ""All targets are positioned floating in the air within a wide frontal cone in front of the user, distributed across varying depths"" (p. 500)","Cite only to note that AR-TMT was shown live and to borrow its post-task feedback design (fixation plots, gaze replay, per-user summaries) as a model for a training version's results screen; take all findings from the VRST paper.",No methods detail or data; the 30 s cap is far below the 68 s mean Trail A time of the full study; the depth description and the condition labels in Fig. 2 are inconsistent with the full paper.,openness: not addressed | validation against diagnosis or the paper test: no validation | clinical groups and ageing: young volunteers in the companion study | layout randomisation: not addressed | depth: varying depths claimed for the demo | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,Gaze metrics are the process measures; no hand kinematics in the demo.,demo abstract | no data | inconsistent with the full paper,,full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G03_digital_immersive_tmt,full text,
LIT-0208,02_Digital_Immersive_TMT,"Baek, S., Qu, Z., & Gorlatova, M. (2025). AR-TMT: Investigating the impact of distraction types on attention and behavior in AR-based Trail Making Test. In Proceedings of the 31st ACM Symposium on Virtual Reality Software and Technology (VRST '25) (11 pp.). ACM. https://doi.org/10.1145/3756884.3765987",2025,AR-TMT: Investigating the impact of distraction types on attention and behavior in AR-based Trail Making Test,10.1145/3756884.3765987,XR trail test (assessment),"within-subjects controlled HCI experiment (six stages, Latin-square order) with cross-format benchmarking",34 university-community adults (25 ± 5 y; 18-44; 19 women; 13 wore glasses; 4 self-reported ADHD; 23 had never used optical see-through AR) (p. 5). clinical_group: no.,,"Magic Leap 2 optical see-through AR; Unity 2022.3.48f1 with the Magic Leap OpenXR SDK; eye tracking, controller and head motion at 60 Hz; I-VT fixations at 30 degrees/s; two divider structures of four panels (170 x 52 cm) in a 180-degree arc with ArUco markers for anchoring (p. 4).",AR or MR HMD,seated on a rolling swivel chair; head and body rotation within 180 degrees horizontally and 40-45 degrees vertically (p. 4),Controller selection (hit or miss logged with timestamp and order); the confirm rule is not described (a button press is implied [inference]); no dwell (p. 4).,"Six stages: TMT-A, TMT-B, and four TMT-A-based distraction stages (neutral: 20 blank discs; top-down: 20 lookalike symbols; bottom-up: 20 salient shapes, a third dynamic; spatial: targets in mid-air). 25 targets as light-grey discs 10 cm across and 2 cm thick; 60 s breaks; four 7-point ratings after each stage. Pre-tasks: monitor-based 2D TMT (first), Flanker Squared attention-control test, 30-trial AR serial reaction task giving a Motor Skill Score (pp. 4-5).","Randomised with constraints: targets 'randomly positioned on the panels' with minimum spacing 1.5 diameters, consecutive targets never on the same panel, 2-4 targets per panel; arrangements differ across stages; comparability checked by mean per-target angular head movement 53.78 degrees (SD 4.15, CV 7.7 %) (pp. 4-5). Whether layouts are regenerated per participant is not stated. Depth: targets anchored to panels in a 180-degree arc (one radial distance) except the spatial stage, where they float within a 140-degree cone at 0.8-3 m depth, plus or minus 0.7 m vertically, at least 6 degrees or 0.4 m apart (p. 5).","Completion time; first-target reaction time; fixation count and duration on targets and distractors; saccade metrics; gaze spatial and transition entropy; controller speed and movement entropy; subjective load, distraction and comfort; hit or miss sequence (error counts not reported) (pp. 3-8).","AR versus monitor 2D TMT: TMT-A r = 0.04 (p = .83); TMT-B r = 0.45 (p = .008); Motor Skill Score correlated with AR TMT-A (r = .43, p = .043) but not with 2D TMT-A (p. 5). Stage means: A 67.9 ± 9.9 s, B 102.0 ± 44.2, neutral 73.9 ± 18.7, top-down 135.4 ± 29.8, bottom-up 76.2 ± 20.2, spatial 107.5 ± 19.8 s; top-down slower than every other stage (delta 27.8-67.4 s, p < .001) (pp. 5-6). Attention control predicted completion time only in neutral, bottom-up and top-down stages (R2 .35, .21, .20) (p. 6). Controller speed and entropy fell in B, top-down and spatial stages (p. 8). No paper TMT, no clinical group, no reliability.","Subjective 7-point items (cognitive load higher in top-down, B, spatial and neutral stages; spatial stage lowered comfort with target placement); no SUS or sickness scale; 60 s breaks; no dropouts stated (p. 8).",Footnote 1 gives https://github.com/Duke-I3T-Lab/AR-TMT.git described as the 'AR-TMT app demonstration video' (p. 4); neither paper states a licence for the code (a library note of 24 October 2026 about the repository's contents and licence was not re-verified and is not used as a claim). Article CC BY 4.0. Data availability not stated.,n/a,None for older adults; participants were told to turn their heads because of the limited field of view; physical panels used as spatial anchors; 60 s rests to limit fatigue (pp. 4-5).,Targets light grey on plain black panels; bottom-up distractors in eight hues (pp. 4-5).,"""performance on TMT-A showed little to no correlation between the AR and 2D formats (r = 0.04, p = .83)"" (p. 5) | ""A total of 25 numbered targets were randomly positioned on the panels, with a minimum spacing of 1.5 times the targets' diameter"" (p. 4) | ""Our sample size (N=34) was modest and consisted mostly of young, AR-novice adults"" (p. 9)","The closest precedent for a publicly released headset trail test and for constrained random layouts checked by a layout-demand metric (angular head movement, CV 7.7 %), which parallels the TMT-VR's S6 layout statistics; this review must therefore not call the TMT-VR the first public immersive TMT. Its cross-format null for Trail A, with Trail A tied to in-headset motor speed, supports the argument that immersive Part A carries a device-specific visuomotor component, and its distraction stages are a ready model for graded training difficulty.","Young, mostly AR-naive volunteers; the comparator was a monitor TMT always done first, not the paper test; errors were logged but not reported; the model stage coefficients (B 58.96 s, top-down 109.90 s) exceed the raw mean differences, so this review should quote the raw means; the paper cites the young-adult TMT-VR study for preserved diagnostic sensitivity, which that study did not test.","openness: a public AR-TMT repository is linked from the paper; no licence stated in the papers | validation against diagnosis or the paper test: compared only with a monitor TMT; no clinical validation | clinical groups and ageing: healthy adults 18-44 | layout randomisation: constrained random layouts with a comparability check | depth: depth varied only in the spatial stage, 0.8-3 m | head-gaze dwell for older adults: not addressed (controller) | training potential: distraction stages show how difficulty can be graded; no training",none (colour used only for distractors),"Separates an in-headset Motor Skill Score from trail time (AR Trail A relates to motor speed, Trail B to the 2D test), records first-target reaction time, controller speed and entropy, and gaze entropy by stage; a multi-stream template without a formal search-execution split.","n = 34 young adults | monitor comparator, always first | errors not reported | AR-experience counts sum to 35 | conference paper",,full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G03_digital_immersive_tmt,full text,"convergent evidence against a monitor TMT (A r .04; B r .45; n = 34); repository linked from the paper; source check: the papers link the repository without stating a licence, so the review makes no licence claim"
LIT-0209,02_Digital_Immersive_TMT,"Bauer, V., Gianotti, M., Garzotto, F., & Foley, H. (2025). SoundShaping: Combining music-making and painting in augmented reality for adults with neurodevelopmental conditions. In Proceedings of the 16th Biannual Conference of the Italian SIGCHI Chapter (CHItaly 2025) (5 pp.). ACM. https://doi.org/10.1145/3750069.3750399",2025,SoundShaping: Combining music-making and painting in augmented reality for adults with neurodevelopmental conditions,10.1145/3750069.3750399,other (TMT-style mode inside an AR art-therapy activity for adults with neurodevelopmental conditions; design paper),user-centred design description with one clinical psychologist; no user data,"none; design input from one psychologist over one meeting, two remote meetings and e-mails in six weeks; planned studies with 4 and about 15 adults with neurodevelopmental conditions (pp. 2, 4-5). clinical_group: no (none tested).",,HoloLens 2; Unity 2021.2.14f1 with MRTK3; caregiver tablet through TouchOSC (OSC over UDP) (p. 3).,AR or MR HMD,standing or seated allowed in the open-ended mode (p. 2); not specified for the TMT-AR mode,Hand tracking: pinch and move to draw lines between spheres; hovering plays nodes; no dwell stated (pp. 3-4).,TMT-AR mode: connect eight numbered spheres in ascending order by drawing lines; a connected node turns green and plays a sound; errors give no negative feedback but the user must return to the last correct node; a caregiver 'TMT Manual' slider advances the task (p. 4). Part A analogue only.,"Fixed custom layout adapted from a paper TMT sheet to the HoloLens 2 field of view; drawing happens in mid-air around the user, but depth placement is not described (p. 4).",none defined; the caregiver tablet logs time-stamped events such as assistance given (p. 3),none,none (the psychologist judged the pinch gesture suitable but hard for users with severe motor issues; a fist gesture was suggested) (p. 4),not stated,n/a (the TMT-AR is planned as a pre-post attention probe around an open-ended play mode over multiple sessions; no outcomes),"Vulnerable-user features: soothing marimba sounds and minimal visuals; no negative feedback; caregiver monitoring, parameter control and task override; one- or two-hand drawing (pp. 2-4).",Connected node turns green; the caregiver can change line colours (pp. 3-4).,"""errors produce no negative feedback, though users must return to the last correct node before proceeding"" (p. 4) | ""Eye-tracking integration was deferred due to time constraints"" (p. 4)","A design precedent for gentle error handling, caregiver override and hand-tracked selection in an XR trail task for vulnerable users; this review can cite it in the exergame and accessibility discussion, stating that it has no data.","No participants; eight targets and no alternating part, so it is a TMT variant in form only; design input came from one psychologist through shared videos.",openness: not addressed | validation against diagnosis or the paper test: no validation | clinical groups and ageing: no participants | layout randomisation: fixed layout | depth: not addressed | head-gaze dwell for older adults: not addressed (hand pinch) | training potential: embedded in a therapy activity; untested,none,none,"no participants | design paper | 8 targets, Part A only",,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G03_digital_immersive_tmt,full text,
LIT-0213,02_Digital_Immersive_TMT,"Heimler, B., Berestetsky, G., Wilf, M., Kimel Naor, S., Galor, N., Gottlieb, A., Schnaider Beeri, M., & Plotnik, M. (2026). Tracking the trail: Using VR to explore cognitive-motor function in Parkinson's disease. Neuropsychological Rehabilitation. Advance online publication. https://doi.org/10.1080/09602011.2026.2646234",2026,Tracking the trail: Using VR to explore cognitive-motor function in Parkinson's disease,10.1080/09602011.2026.2646234,XR trail test (assessment),case-control (mixed design) with a patient-only retest subsample,"23 people with Parkinson's disease ON levodopa (63.3 ± 7.5 y; 15 men; disease duration 7.1 ± 5.2 y; Hoehn and Yahr ON 2.2 ± 0.75; MoCA above 24) and 23 age- and education-matched controls (63.3 ± 6.7 y); 22 controls analysed; retest in 20 patients (19 per format) after 16.8 ± 3.8 days (pp. 5-8, 12). clinical_group: yes, Parkinson's disease.",,"HTC Vive (90 Hz), Unity 2018.3.12f1, two base stations at 2.15 m height and 2.30 m apart; SteamVR calibration before each trail (p. 7).",immersive VR HMD,standing (inclusion: able to stand unassisted for at least 5 min; experimenter stood beside; participants could stop or sit; p. 6-7); authors note standing may have raised fatigue in patients (p. 22),"Full-arm reaching with the dominant arm holding the controller; red-ball avatar with a motion trail; correct hit gives ball inflation, errors trigger a buzz and are logged automatically (p. 7). No dwell.","CTT. Trail A: 25 numbered coloured balls in ascending order; Trail B: alternate pink and yellow (paper sheet has 49 circles); two 8-target practice runs before each trail (central targets, then targets over a 180-degree field); paper CTT always first, then VR; Trails A then B (p. 7).","Fixed VR layout as in Wilf 2024: horizontal 4.2/5.9 virtual m, vertical 2.0/1.5 m for Trails A/B, FoV about 100 x 110 degrees, 'exploiting also the depth dimension' (Fig. 1, p. 4; p. 7). The authors note 'differences in VR layout' from the paper sheet (p. 7). No randomisation.","Completion time (target 1 to 25); errors; head-hand Rmax and lag (Lustig method); distance ratio (actual/straight path); per-trajectory % search and % execution (Wilf segmentation); integral of execution velocity; maximal execution velocity; relative time to peak velocity (pp. 9-12). Table 2 (p. 14): controls paper A/B 45.7/95.9 s, VR 102.4/179.3 s; patients paper 71.1/136.2 s, VR 157.6/261.6 s.","VR-paper Spearman: controls Trail A 0.6, Trail B 0.7 (p < 0.001); patients 0.4 (p = 0.05) and 0.5 (p = 0.015); group difference in coefficients not significant (p. 14). Known groups: patients slower (p = 0.04) and more error-prone (p < 0.02) in both formats; peak velocity 1.89/1.86 m/s vs 2.86/2.46 m/s (p < 0.0001), and only controls slowed from Trail A to B (interaction p = 0.02); head-hand lag -1.12 vs -0.69 s (p = 0.03); % search about 50 % (A) and 65 % (B) in both groups, no group effect (pp. 15-19). AUC (Table 3, p. 19): paper time 0.73 (A) and 0.70 (B); VR time 0.79/0.73; lag 0.65/0.67; peak velocity 0.86/0.80; relative time to peak 0.90/0.87; DeLong significant only for relative time to peak, Trail A, versus paper time (p = 0.05). Retest ICC (patients, n = 19): 0.73-0.86 across formats and trails (p. 14).",'No formal usability or cybersickness measures were collected' (p. 22); no adverse events; no reports of discomfort (p. 21); error counts small.,Data available from the corresponding author on reasonable request (p. 25); no code; not pre-registered (p. 6).,"n/a. The authors state the VR-CTT 'is currently intended as an assessment tool ... rather than as a training paradigm' (p. 23), although the abstract calls it 'a promising intervention platform'.","Cleared floor area, experimenter beside the participant, permission to sit or stop (p. 7); tremor-dominant patients included only if tremor did not block controller use, checked by a 3-6 Hz frequency analysis (p. 6); two practice runs per trail; standing listed as a limitation for patients (p. 22).",Pink and yellow alternation in Trail B (p. 7); no colour-vision statement.,"""no formal usability or cybersickness measures were collected"" (p. 22) | ""participants performed the VR task in a standing posture, whereas the P&P version is typically administered while seated"" (p. 22) | ""The VR-CTT is currently intended as an assessment tool ... rather than as a training paradigm"" (p. 23)","The first clinical application of an immersive trail test: this review cites it for convergence with the paper CTT inside a patient group and controls, for known-groups AUCs where kinematic markers (peak velocity, time to peak) numerically beat completion time, and for patient retest ICCs of 0.73-0.86. Its standing protocol without tolerability measures is the contrast case for the TMT-VR's seated design and its CSQ-VR, SUS and UEQ-S reporting. It cites the TMT-VR ADHD and young-adult studies and recommends eye movements as a future response modality.","Forty-five analysed, medicated and cognitively screened patients; the paper test always came first and VR was done standing, so format, order and posture are confounded; ROC variables were chosen for group effects in the same sample without cross-validation, and the only significant DeLong test reached p = 0.05; retest exists only for patients.","openness: no code | validation against diagnosis or the paper test: validated against the paper CTT and against a clinical diagnosis by known groups; no diagnostic accuracy study | clinical groups and ageing: a clinical group was tested, but one age band around 63 y | layout randomisation: fixed layout | depth: depth used | head-gaze dwell for older adults: not addressed (controller reaching; eye movements proposed for future work) | training potential: training potential asserted in the abstract, denied as current purpose in the discussion; no training data","Shows a colour-alternation XR version working in Parkinson's disease with pink-yellow alternation, 25 and 49-50 targets, standing reach, and kinematic outcomes; retest ICC 0.73-0.86 after 2-3 weeks on a fixed layout, which a randomised-layout colour-alternation XR version would have to match.","% search did not differ between groups (about 50 % Trail A, 65 % Trail B), so the longer head-hand lag in patients was read as motor rather than planning; peak velocity and its timing carried the group signal; the authors call for an independent cognitive assessment to settle the attribution (p. 21).",n = 45 analysed | same-data ROC | fixed order (paper first) | retest in patients only | no tolerability measure | self-citation cluster,,full text (all sections; reference list scanned),01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G03_digital_immersive_tmt,full text,Parkinson's contrast and retest retained
LIT-0215,02_Digital_Immersive_TMT,"Lee, S., Lee, J. A., & Choi, H. (2016). Driving Trail Making Test part B: A variant of the TMT-B. Journal of Physical Therapy Science, 28(1), 148-153. https://doi.org/10.1589/jpts.28.148",2016,Driving Trail Making Test part B: a variant of the TMT-B,10.1589/jpts.28.148,other (driving-simulator TMT-B variant; non-immersive desktop simulator),cross-sectional convergent-validity study with stroke versus healthy comparison,"30 stroke patients (56.1 ± 9.4 y; 13 right and 17 left hemiplegia; KMMSE 26.4; Brunnstrom arm 2.8) and 65 healthy adults (43.5 ± 15.4 y; KMMSE 29.0) (Table 1, p. 148). clinical_group: yes, stroke.",,"Desktop driving simulator: table, two LED screens, small steering wheel, accelerator and brake; a computerised TMT-B (CPAD sub-test) on an LCD with mouse clicks (pp. 148-150).","non-immersive (screens, steering wheel)",seated,"Drive along a 2,674 m virtual road at a fixed 40 km/h through locations marked with numbers and letters, guided by a map on the second screen; an error relocates the car to the last correct place; time keeps running (p. 150).","TMT-B only, as road locations to be visited in alternating order; practice session; failure at 15 min (paper TMT-B fails at 5 min; CTMT-B at 2 min) (pp. 149-150).",Fixed custom road network rendered in 3D on a screen; no immersion; travel speed constant.,Completion time (errors add time); paper TMT-B time; CTMT-B time; KMMSE (p. 150).,"Pooled N = 95: DTMT-B correlated with paper TMT-B r = 0.732, with CTMT-B r = 0.729, with KMMSE r = -0.501 (Table 3, p. 149). ICC between DTMT-B and TMT-B 0.644 (text 0.66; 95 % CI 0.465-0.763) overall, 0.574 in stroke, 0.499 in controls (Table 4, p. 150); ICC form not stated. Stroke slower: paper TMT-B 233.1 vs 108.4 s; DTMT-B 723.0 vs 416.3 s (p < 0.001) (Table 2). No retest, no AUC.",not reported,not stated,n/a,none,none,"""The driving speed was fixed at 40 km/h and was determined as optimal based on a pilot test"" (p. 150) | ""Even though DTMT-B was not found to be a highly reliable tool, the ICCs between two groups were valid"" (p. 151)","A cautionary example in the map of embodied trail-test variants: a fixed travel speed adds a large constant to completion time (about 4 min for the road at 40 km/h [inference]), pooled correlations across unmatched groups overstate agreement, and within-group ICCs of 0.50-0.57 are called reliable. Useful when this review argues that game-like or exergame versions must separate movement constraints from cognitive time.","Correlations pool stroke patients and younger, better-educated controls; the ICC type is unstated; no retest was performed; the stated aim (fitness to drive) was never tested against driving outcomes; Table 1's overall CTMT-B SD (3.55 s) is inconsistent with the group SDs.",openness: not addressed | validation against diagnosis or the paper test: n/a (non-XR; correlated with paper TMT-B) | clinical groups and ageing: n/a (non-XR; stroke tested) | layout randomisation: fixed road layout | depth: n/a (screen-rendered 3D) | head-gaze dwell for older adults: not addressed | training potential: cites simulator training literature; no training here,none,"none (a single time score that mixes route finding, vehicle control and a fixed travel speed)",pooled-group correlations | no retest | ICC form unstated | non-immersive | table inconsistency,,full text,01_TMT_TMTVR_Cognitive_Ageing,Digital and immersive TMT lineage,G03_digital_immersive_tmt,full text,
LIT-0018,03_VR_Assessment_Validity_Standards,"Kourtesis, P. (2024). A comprehensive review of multimodal XR applications, risks, and ethical challenges in the Metaverse. Multimodal Technologies and Interaction, 8(11), 98. https://doi.org/10.3390/mti8110098",2024,"A Comprehensive Review of Multimodal XR Applications, Risks, and Ethical Challenges in the Metaverse",10.3390/mti8110098,"other (scoping review of XR applications, risks and ethics; frames safety, privacy and multimodal measurement for this review's ethics and safety section)","scoping/narrative review (self-described scoping review, p. 1; no search protocol reported)",n/a (no primary data),n/a,"n/a (VR, AR and MR headsets in general)","mixed (VR, AR, MR reviewed)",n/a,"Reviews eye tracking and gaze-based selection ('users can select virtual tools, navigate menus, or trigger animations based on their gaze', p. 7), hand tracking and gesture control (p. 7), haptics (pp. 7-8), facial tracking, GSR and EEG (pp. 8-9). No dwell rules given.",n/a,n/a,"n/a; discusses fixation duration and saccades as cognitive-load metrics (pp. 6-7), EEG for cognitive load, GSR for arousal.",not reported (secondary source; no numbers of its own),"Cybersickness prevalence '20 and 80% of users ... depending on the VR system, content, and individual sensitivity' (p. 24); contributing factors frame rate, latency, environmental complexity, fast motion, age, motion-sickness susceptibility, vestibular disorders (p. 24); mitigation: higher frame rate, lower latency, comfort modes, physiological monitoring (p. 24). Physical health: eye strain, musculoskeletal strain from heavy headsets, break reminders (p. 35).",n/a (CC BY article),n/a (not an intervention); notes XR cognitive rehabilitation with difficulty adapted to responses (p. 11) and movement-based 'fitness applications' as a remedy for sedentary XR use (p. 35).,"None specific to older adults (the terms older adult, elderly, dementia do not occur). General design points: lightweight headsets and adjustable straps, break reminders, brightness/contrast adjustment (p. 35); time limits and wellness notifications (p. 25); exclusion of vestibular disorders as a susceptibility factor (p. 24).",Only 'adjusting brightness and contrast' to prevent digital eye strain (p. 35); nothing on colour vision or palettes.,"between 20 and 80% of users experience cybersickness depending on the VR system, content, and individual sensitivity (p. 24) | Biometric data like eye tracking or EEG used to profile users and influence decision-making without their knowledge (Table 3, p. 23) | XR technologies have significant potential in neuropsychological assessment, offering more ecologically valid testing of cognitive and motor functions (p. 36)","This review cites it when it modernises AACN/NAN issue 4 (privacy and data security) for XR: head-pose and gaze streams are biometric data that need consent, encryption, data minimisation and local storage (pp. 27-28). It also supplies the cybersickness prevalence range and mitigation list for the safety section, and the general case that gaze-based selection reduces reliance on controllers (p. 7). The review already cites the TMT-VR (Giatzoglou et al., 2024, ref. 22) in its eye-tracking and neuropsychological-assessment passages (pp. 6-7, 11), so it documents the TMT-VR research programme's own lineage.","Single-author scoping review without a reported search strategy; all numbers are second-hand ranges; no section on older adults or on assessment validity standards, so it supports framing only.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: (weakly, general): gaze-based interaction 'reduces the reliance on traditional input devices, such as controllers' (p. 7); nothing on older adults or dwell | training potential: (general): adaptive XR cognitive rehabilitation (p. 11) and movement-based XR to counter sedentary use (p. 35); no trail-test evidence",none,Conceptual only: fixation durations and saccades index cognitive load (pp. 6-7); eye tracking in assessment can reveal 'whether a patient is struggling to process information or focusing on irrelevant stimuli' (p. 11).,narrative/scoping review without protocol | self-citation cluster | second-hand prevalence figures | no older-adult content,,"Abstract, aims and structure (pp. 1-5), eye tracking and hand tracking (pp. 6-8), clinical applications 3.1 (pp. 10-12), risks table and cybersickness (pp. 23-25), data privacy (pp. 27-29), physical health (p. 35), discussion 5.1.2 (p. 36), reference entries 20-24.",04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04a_vr_assessment_A,selected sections (see what_i_read),
LIT-0022,03_VR_Assessment_Validity_Standards,"Kourtesis, P., Collina, S., Doumas, L. A. A., & MacPherson, S. E. (2021). An ecologically valid examination of event-based and time-based prospective memory using immersive virtual reality: The effects of delay and task type on everyday prospective memory. Memory, 29(4), 486-506. https://doi.org/10.1080/09658211.2021.1904996",2021,An ecologically valid examination of event-based and time-based prospective memory using immersive virtual reality: the effects of delay and task type on everyday prospective memory,10.1080/09658211.2021.1904996,programme paper (TMT-VR lineage): VR-EAL application study,within-subjects repeated-measures experiment (secondary use of the VR-EAL validation cohort),"41 healthy adults (21 women), 18-45 years, M 29.15 (SD 5.80); education M 13.80 years (SD 2.36, range 10-16) (p. 490)",no,"HTC Vive HMD, two lighthouse stations, two 6DoF wands; laptop Intel i7-7700HQ, 16 GB RAM, GTX 1070; Senhai G9000 headphones (p. 490)",immersive VR HMD,standing/room-scale (5 m2 tracked area; teleportation plus physical movement) (p. 490),"6DoF controllers: grabbing, snap-drop-zones, button presses on interactive boards, trigger presses for auditory targets; a VR digital watch on the left controller for time-based tasks (p. 492); head-gaze crosshair only in the visual attention task (described in LIT-0050).","VR-EAL scenario of about 70 min; nine prospective-memory (PM) tasks: five event-based (two focal, two non-focal, one misleading) and four time-based (three real, one misleading); early (15-30 min after encoding) versus late (45-60 min) delay; PM score 0-6 graded by number of prompts needed (6/4/2/1/0) (pp. 491-493).","fixed scenario and scene order; realistic 3-D apartment, garden, car and city environments; no target layout variable","PM functioning (0-6 score, Poisson GLMM) and PM ability (dichotomous, binomial GLMM); VRNQ cybersickness sub-score (pp. 493-494)","No convergent validity in this paper (refers to Kourtesis et al., 2020a). Results: length of delay predicted PM better than task type; best functioning model (delay + task type) pseudo-R2 0.05 (Table 3, p. 495); interaction model for PM ability pseudo-R2 0.27 (Table 5, p. 496); early vs late z = 2.38, p = .018 (functioning) and z = 4.81, p < .001 (ability); late time-based M 4.00 (SD 1.10) vs late focal 5.22 (0.99) (Table 2, p. 495).","VRNQ cybersickness sub-score M 32.78 (SD 1.37) of 35; medians 7 (absent) for nausea, dizziness, disorientation, instability and 6 (very mild) for fatigue; no participant above a mild feeling (p. 494); all 41 completed the full scenario (p. 490).",not stated (supplementary material and a YouTube preview only),n/a,"None tested; limitation that 'the participants were only young adults' and older adults should be included (p. 504); claims that ergonomic VR removes gaming-competence effects and that older adults show high acceptance of immersive VR (p. 503, second-hand); VR-EAL cannot measure time monitoring (p. 504).",none,"no participant in our study reported cybersickness symptoms (i.e., nausea, dizziness, disorientation, fatigue, or instability) stronger than a mild feeling (p. 494) | the participants were only young adults (p. 504) | the VR-EAL has the limitation that it cannot directly measure time monitoring (p. 504)","This review cites it in the lineage paragraph as the VR-EAL application study that preceded the TMT-VR, showing the TMT-VR research programme's reporting habits that the TMT-VR inherited: in-VR practice without time limits, standardised instructions, automated scoring, and a cybersickness measure reported with every study. Its distinction between prompted 'functioning' and unprompted 'ability' (p. 493) is the precedent for the TMT-VR rule that prompts are allowed only in tutorial and practice. Its admission that ecological scenarios admit confounds (p. 503) motivates a deliberately abstract trail task.","Same 41 young, educated adults as the validation study and LIT-0023; fixed effects explained 5% of PM functioning; no reliability data; no clinical group.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: an immersive test studied only in 18-45-year-olds, the same gap this review names for trail tests | layout randomisation: not addressed (fixed scenario, not a trail task) | depth: not addressed | head-gaze dwell for older adults: not addressed (controller-based; young adults) | training potential: not addressed",none,none (time monitoring could not be measured; a gaze-based time-monitoring metric is proposed later in LIT-0052),n < 50 | same cohort reused across three papers | young adults only | self-citation cluster,,full text (excluding reference list),08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G04a_vr_assessment_A,full text,
LIT-0023,03_VR_Assessment_Validity_Standards,"Kourtesis, P., & MacPherson, S. E. (2023). An ecologically valid examination of event-based and time-based prospective memory using immersive virtual reality: The influence of attention, memory, and executive function processes on real-world prospective memory. Neuropsychological Rehabilitation, 33(2), 255-280. https://doi.org/10.1080/09602011.2021.2008983",2023,"An ecologically valid examination of event-based and time-based prospective memory using immersive virtual reality: The influence of attention, memory, and executive function processes on real-world prospective memory",10.1080/09602011.2021.2008983,programme paper (TMT-VR lineage): VR-EAL application study,cross-sectional regression study (same cohort as LIT-0022),"41 adults (21 women), 18-45 years, M 29.15 (SD 5.80); 22% aged 18-24, 63% 25-35, 15% 35-45; 51% white-collar, 49% blue-collar; exclusions included vestibular, neurodegenerative, psychiatric and motor disorders (p. 261)",no,"HTC Vive, two lighthouses, two 6DoF wands; laptop i7-7700HQ, GTX 1070; 5 m2 area (pp. 261-262)",immersive VR HMD,standing/room-scale (5 m2 area; teleportation plus physical movement),"6DoF controllers (grab, snap-drop-zones, interactive boards, triggers); watch on left controller; no dwell selection described","VR-EAL (about 70 min): event-based PM (max 24) and time-based PM (max 18) scores predicted from immediate/delayed recognition (max 20), visual attention accuracy and speed (max 32), visuospatial attention speed and accuracy (max 16), auditory attention (max 32), planning (max 19) and cooking/multitasking (max 16) (Table 3, p. 268).",fixed scenario; 3-D environments,VR-EAL task scores above; VRNQ cybersickness,"Not a validation paper. Event-based PM: delayed recognition best single predictor (R2 .17, p = .007), visuospatial speed R2 .11; final model delayed recognition + visuospatial speed + planning R2 .25 (pp. 268-270). Time-based PM: planning R2 .12 (p = .030); final model planning + visuospatial accuracy + delayed recognition + multitasking R2 .32 (p. 270).",Majority reported no cybersickness; none stronger than mild (p. 268); no dropouts.,not stated,n/a,None tested; participants 'were only young adults'; a diverse sample including older adults recommended; time monitoring not measurable (p. 274). Argues immersive VR removes gamer/non-gamer differences (pp. 259-260).,none,"Importantly, there is no performance difference in the VR-EAL between gamers and non-gamers (pp. 259-260) | VR-EAL also has the limitation that it cannot measure time monitoring and this should be integrated into a future version (p. 274) | our participants were only young adults (p. 274)","Cited with LIT-0022 in the lineage paragraph. Its speed-versus-accuracy scoring of the visuospatial attention task (separate points for detection speed and for accuracy, pp. 266-267) is the TMT-VR research programme's earliest split of speed from errors, which the TMT-VR formalises as time, errors and spatial accuracy. Its finding that 360-degree environments raise the weight of visuospatial attention (pp. 273-274) supports the argument that a VR trail test measures visuospatial search as well as sequencing.",n = 41 young adults; exploratory stepwise regression on nine predictors; same cohort as two other papers; no clinical or older group.,openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: immersive assessment evidence from young adults only | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,Indirect: visuospatial attention scored separately for speed and accuracy (pp. 266-267); no eye-hand or gaze-to-hand measures.,n < 50 | exploratory stepwise regression | same cohort reused | young adults only,,full text (excluding reference list),08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G04a_vr_assessment_A,full text,
LIT-0026,03_VR_Assessment_Validity_Standards,"Bauer, R. M., Iverson, G. L., Cernich, A. N., Binder, L. M., Ruff, R. M., & Naugle, R. I. (2012). Computerized neuropsychological assessment devices: Joint position paper of the American Academy of Clinical Neuropsychology and the National Academy of Neuropsychology. Archives of Clinical Neuropsychology, 27(3), 362-373. https://doi.org/10.1093/arclin/acs027",2012,Computerized Neuropsychological Assessment Devices: Joint Position Paper of the American Academy of Clinical Neuropsychology and the National Academy of Neuropsychology,10.1093/arclin/acs027,"VR assessment framework, guideline or standard (the primary appraisal checklist)",professional position paper / guideline (approved by AACN and NAN; also published in The Clinical Neuropsychologist),n/a,n/a,"n/a; defines a CNAD as 'any instrument that utilizes a computer, digital tablet, handheld device, or other digital interface instead of a human examiner to administer, score, or interpret tests of brain function' (p. 363)","non-immersive (screen, tablet, pen, keyboard) is the context; HMDs are not mentioned",n/a; notes that remote examinees 'lounging on a couch' may perform differently from those seated at a well-lit desk (p. 367),"keyboard, voice, mouse or touch screen listed as CNAD input devices (p. 363); no selection rules",n/a,n/a,"n/a; requires disclosure of how data are scored, transformed and analysed (p. 367)","n/a (sets the standard: reliability of four kinds; validity of content, criterion and construct types; sensitivity, specificity, PPV, NPV for the actual diagnostic question, pp. 367-368)",n/a; safety and effectiveness are part of issue 1 (p. 364),n/a; demands transparent methodology 'even if the algorithm is proprietary' (p. 364),n/a,"Issue 6: provide norms by age and education; document how motor, sensory or cognitive impairment affects performance; specify when the test should not be used; computer familiarity differs between individuals and results may differ in computer-naive populations; reading and speeded motor demands can invalidate results; examiner-administered testing may be preferable for those uncomfortable with computers (pp. 368-369).",Only a warning that colour-coded red/green summary reports can obscure differential diagnosis (p. 364); nothing on colour vision.,"a computerized version is a new test and not merely a slightly different format for an existing test (p. 370) | effective use of such techniques is not 'plug and play' (p. 370) | It is particularly important to specify conditions under which the test should not be used in patients with motor, sensory, or cognitive impairment (p. 368)","This review appraises the TMT-VR against these eight issues exactly as LIT-0052 did for the VR-EAL. The decisive clauses for the TMT-VR are: a computerised adaptation is a new test needing its own psychometric, normative and diagnostic-accuracy data (issue 5); technical fidelity across installations, including timing and display refresh (issue 3, which this review maps to OpenXR targets, the frame-time probe and VERSIONS.md); alternate-form reliability (issue 5, relevant to the randomised layouts and seed bank); documentation of motor and sensory contraindications and of digital-familiarity effects (issue 6, relevant to head-gaze dwell in older adults); and an effort check (issue 8, where the TMT-VR has none).","Written in 2012 for desktop and tablet devices under US regulation (FDA, HIPAA); HMDs, cybersickness and gaze data are not foreseen; several authors declared ties to test publishers.","openness: not addressed | validation against diagnosis or the paper test: (as the standard): a computerised test is a new test requiring new psychometric, normative and diagnostic data (pp. 367-368, 370) | clinical groups and ageing: norms must cover age and education groups and the specific diagnostic question (pp. 367-368) | layout randomisation: alternate-form reliability is a required form of evidence (p. 367), so randomised layouts need equivalence data | depth: not addressed | head-gaze dwell for older adults: developers must document how motor, sensory and cognitive impairment and computer familiarity affect performance and state contraindications (pp. 368-369) | training potential: not addressed",none,"Motivates it: 'if the program requires speeded motor responses as a proxy for cognitive processing speed, patients with bradykinesia, tremors, or hemiparesis may be significantly compromised for reasons apart from impairments in the targeted construct' (pp. 368-369).","position paper, not evidence | pre-dates HMD VR | US regulatory framing | author conflicts of interest declared",,full text,09_Methods_Psychometrics_Reporting,Diagnostic statistics and clinical/XR reporting standards,G04a_vr_assessment_A,full text,issues 7 and 8 restated; reporting vs psychometric vs technical domains separated
LIT-0030,03_VR_Assessment_Validity_Standards,"Climent, G., Rodríguez, C., García, T., Areces, D., Mejías, M., Aierbe, A., Moreno, M., Cueto, E., Castellà, J., & González, M. F. (2019, online). New virtual reality tool (Nesplora Aquarium) for assessing attention and working memory in adults: A normative study. Applied Neuropsychology: Adult. https://doi.org/10.1080/23279095.2019.1646745 (cited as Climent et al., 2021 in LIT-0059)",2019,A new Virtual Reality tool (Nesplora Aquarium) for assessing attention and working memory in adults: a normative study (manuscript title; published title omits the initial 'A'),10.18869/nirp.bcn.8.3.223,other (VR normative study of an attention/working-memory CPT; the benchmark for norming a VR test across adulthood),cross-sectional normative and psychometric study,"1,469 Spanish adults, 16-90 years, M 44.81 (SD 20.89), 57.6% female; age bands 16-40 n = 667 (M 25.5, 51.7% female), 41-60 n = 415 (M 49.4), 61-90 n = 387 (M 73.1, SD 7.4, 74.4% female); age and sex comparisons on an initial sample of 903 (ms pp. 10, 16-17)","no (intended for ADHD, depression, anxiety, psychosis profiles, ms p. 10)","VR system 'composed of a pair of goggles, a mobile phone, headphones and a button' (ms p. 12); mobile-phone HMD",immersive VR HMD (mobile-phone based),not reported,"single button press; usability task requires placing 'a white dot seen in the centre of the frame over each display and pressing the button' (head-gaze pointing plus button, ms p. 13); head movement recorded as motor activity","about 18 min: usability task; learning task (AX/1-back, 20 training + 140 items); dual X-no task (20 + 140); dual X-no with interference by target inversion (20 + 140); visual and auditory channels with different targets (ms pp. 12-14)",fixed stimulus sequences in a virtual aquarium; environmental distractors; no target layout variable,"omission and commission errors, RT, RT variability, motor activity (head movement from the goggles), block discrepancy, RT of commissions, switching cost, switching RT, working memory index, perseveration; standardised scores above 60 flag problems (ms pp. 14-16)","Norms by three age bands and by sex; Cronbach's alpha 0.83-0.99, main dual tasks 0.975 and 0.968 (ms p. 17); item difficulty and discrimination acceptable (Table 3). Age effects significant on all variables except head movement (chi-square 0.110): e.g., total omissions M 23.18 (SD 32.35) at 16-40 vs 99.37 (41.55) at 61-90; RT correct 888 ms vs 965 ms; errors while looking at the target 7.32 vs 31.34 (Table 1, ms p. 29). No convergent or criterion validity reported; authors list 'improve the evidence of validity of the instrument' as future work (ms p. 19).","not reported (no cybersickness, dropout or usability data; usability and learning tasks included so that participants 'do not become overexcited or anxious by using this type of technology', ms p. 12)","proprietary commercial tool (five authors are Nesplora employees; H2020 VRMIND grant 733901, ms p. 1)","n/a (future work asks 'whether this tool could be used as an intervention tool', ms p. 19)","Recruitment through elderly communities; a usability task and a learning task before scoring to reduce anxiety with the technology (ms p. 12); norms stratified by age; nothing on seating, text or session length.",none,"currently there are not many Continuous Performance tools based on Virtual Reality (VR) for measuring attentional capacity in adults (ms p. 2) | statistically significant differences based on age in all variables, except in the variable 'head movements' (ms p. 17) | it would be advisable to improve the evidence of validity of the instrument (ms p. 19)","This review cites it as the only VR cognitive test in the library normed across adulthood (n = 1,469, 16-90 years, age and sex norms, alpha), the benchmark that no XR trail test, the TMT-VR included, has reached. It also illustrates the commercial, closed model of VR test development against which the open-source TMT-VR is positioned, and it shows head movement being logged as a separate behavioural index. Its lack of criterion validity in the norming paper is a reminder that norms and validity are separate requirements (Bauer issue 5).",Industry-authored; no convergent or diagnostic validity; nonparametric group comparisons only; the library file is a manuscript version with placeholder table markers; age bands are broad.,"openness: not addressed (a closed commercial tool; indirectly shows the prevailing model) | validation against diagnosis or the paper test: not addressed (not a trail test; itself normed but not validated against criteria) | clinical groups and ageing: a VR CPT has norms from 16 to 90 years, so 'none across adulthood' must be restricted to trail tests | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: head-gaze pointing plus a single button was administered to 387 adults aged 61-90, but no usability or tolerability data are reported | training potential: not addressed",none,Head movement (motor activity) and RT of commissions are reported as separate indices (ms pp. 14-15); no eye-hand or gaze-to-response decomposition.,industry tool and authors | no criterion validity | manuscript version | note DOI wrong,"The note's DOI (10.18869/nirp.bcn.8.3.223) belongs to Ajilchi and Nejati (2017), a paper cited in the manuscript; the correct DOI is 10.1080/23279095.2019.1646745 (Applied Neuropsychology: Adult), verified with OpenAlex. The library text is a pre-publication manuscript (word count 8,917; tables at the end).",full text including Table 1 (age bands); Tables 2-3 skimmed,04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04a_vr_assessment_A,selected sections (see what_i_read),
LIT-0031,03_VR_Assessment_Validity_Standards,"González-Erena, P. V., Fernández-Guinea, S., & Kourtesis, P. (2025). Cognitive assessment and training in extended reality: Multimodal systems, clinical utility, and current challenges. Encyclopedia, 5(1), 8. https://doi.org/10.3390/encyclopedia5010008",2025,"Cognitive Assessment and Training in Extended Reality: Multimodal Systems, Clinical Utility, and Current Challenges",10.3390/encyclopedia5010008,other (narrative review of XR cognitive assessment and training; frames both halves of this review),"narrative review (PubMed, IEEE Xplore, Scopus; studies of the last 10 years; no PRISMA, no quality appraisal, p. 2)",n/a,n/a,n/a,"mixed (VR, AR, MR)",n/a,"Reviews eye tracking, hand tracking and body tracking as input and measurement; 'Modern headsets ... feature improved interactions through hand tracking, voice commands, and eye-tracking technologies ... reduce the need for users to learn complex controls' (p. 4); no dwell rules.","n/a; Table 2 (pp. 8-9) lists assessment tools by domain (VR-EAL, Virtual Office, VR classroom, virtual city navigation); Table 3 (pp. 11-12) lists training studies",n/a; claims 3-D object interaction captures visuomotor coordination better than 2-D tests (p. 9),"n/a; multimodal streams (GSR, EEG, ET, hand and body tracking) as continuous measures (pp. 5-7)",not reported (no numbers; convergent validity of listed tools asserted qualitatively),"Qualitative: cybersickness and immersion fatigue limit session length and performance (p. 16); older adults face headset discomfort, visual fatigue and unfamiliar interfaces (p. 17); no prevalence figures.",n/a (CC BY),"Table 3 (pp. 11-12) lists XR training studies in older adults, MCI, stroke, ADHD, ASD, TBI and children (e.g., Varela-Aldás 2022, Mondellini 2018, Liao 2019, Lorentz 2023, Selaskowski 2023) with narrative outcomes only; no doses, comparators or effect sizes. Retention: 'older adults sustained memory gains weeks after completing XR-based training' (p. 13); transfer without reinforcement uncertain (p. 13); adaptive difficulty from performance or physiological load recommended (pp. 10, 13); RCTs with multicentre protocols called 'a pressing requirement' (p. 18).","Older adults may find XR 'intimidating or difficult to navigate' and need training sessions and user-friendly designs (p. 4); simplified interfaces, adjustable immersion levels and clear guidance for cognitive impairment (p. 17); optimise session duration and schedule breaks (p. 16); lighter, balanced headsets (p. 17); accommodate reduced mobility (p. 12); checklists such as VR-Check and the NAN/AACN appraisal recommended (p. 18).",none,"many current XR systems focus primarily on visual and auditory inputs, missing opportunities to enhance immersion, interactivity, and the granularity of cognitive assessments (p. 16) | The validation of XR-based rehabilitation programs through rigorous randomized controlled trials (RCTs) is another pressing requirement (p. 18) | Older populations often face barriers related to technology adoption (p. 17)","This review cites it for the assessment-to-training continuum that the review itself adopts, for the rationale of multimodal measurement (eye tracking for attention, hand tracking for motor execution), for adaptive difficulty in training, for the list of older-adult barriers and remedies, and for the statement that XR training needs RCT validation. It also endorses the NAN/AACN appraisal and VR-Check as checklists (p. 18), which legitimises this review's method.",Narrative review without systematic search reporting or effect sizes; table entries paraphrase studies loosely; the author is senior author (self-citation).,"openness: not addressed | validation against diagnosis or the paper test: not addressed (notes that validation and large-scale implementation lag, pp. 10-11) | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: (general): 3-D interaction tasks capture visuomotor and spatial skills that 2-D tests cannot (p. 9); no trail-test data | head-gaze dwell for older adults: hands-free tracking reduces control learning (p. 4) but older adults need simple interfaces and support (pp. 4, 17); no dwell data | training potential: XR cognitive training evidence in older adults and MCI with adaptive difficulty (Table 3; pp. 12-13), tempered by the call for RCTs (p. 18)",none,Conceptual: eye tracking indexes attention while hand and body tracking 'capture motor performance' in the same task (p. 6); multimodal data can show how delays arise (p. 9).,narrative review | no quality appraisal | no effect sizes | self-citation cluster | note mislabels design,The note records 'Document type: Empirical article' and 'Design class: Empirical observational/cross-sectional study'; the paper is a narrative review (p. 2).,"Abstract, introduction and approach (pp. 1-3), usability and acceptability (pp. 3-5), multimodal systems (pp. 5-7), assessment tools and comparisons (pp. 7-11), training (pp. 11-14), clinical utility, barriers and challenges (pp. 14-18), conclusions (pp. 18-19)",04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04a_vr_assessment_A,selected sections (see what_i_read),
LIT-0050,03_VR_Assessment_Validity_Standards,"Kourtesis, P., Korre, D., Collina, S., Doumas, L. A. A., & MacPherson, S. E. (2020). Guidelines for the development of immersive virtual reality software for cognitive neuroscience and neuropsychology: The development of Virtual Reality Everyday Assessment Lab (VR-EAL), a neuropsychological test battery in immersive virtual reality. Frontiers in Computer Science, 1, 12. https://doi.org/10.3389/fcomp.2019.00012",2020,"Guidelines for the Development of Immersive Virtual Reality Software for Cognitive Neuroscience and Neuropsychology: The Development of Virtual Reality Everyday Assessment Lab (VR-EAL), a Neuropsychological Test Battery in Immersive Virtual Reality",10.3389/fcomp.2019.00012,"VR assessment framework, guideline or standard (software-development checklist)","development guidelines with a within-subjects pilot evaluation of three software versions (alpha, beta, final)","25 adults (6 female gamers, 6 male gamers, 7 female non-gamers, 6 male non-gamers), M 30.80 years (SD 5.56, range 20-45), education M 14.20 years; 12 of them (M 30.67 years) attended all three sessions 6-8 weeks apart (pp. 17-18)",no,"HTC Vive HMD, two lighthouse stations, two 6DoF controllers; laptop i7-7700HQ 2.80 GHz, 16 GB RAM, GTX 1070; play area 4.4 m2 (p. 17); Unity 2017.4.8f1 with OpenVR and Oculus SDKs, SteamVR SDK and VRTK (pp. 14-15)",immersive VR HMD,"standing/room-scale (teleportation combined with physical movement within a small area, p. 15)","6DoF controllers: grab, use, throw, press buttons; snap-drop-zones on the left controller for collecting items; trigger presses on the side of a heard sound; microphone input to start NPC dialogue; head-gaze ray from the centre of the visual field with a circular crosshair for the visual attention task, practice repeated until three targets are spotted (p. 5); no dwell duration stated","VR-EAL: 22 scenes alternating tutorials and storyline (Table 1, p. 4), about 60 min; prospective memory, immediate and delayed recognition, planning, cooking/multitasking, visuospatial, visual and auditory attention","fixed scenario and environments; 3-D apartment, garden, car ride and town; no target layout variable","scene and task times recorded separately; tutorial times and practice attempts logged; PM scores graded by prompts (6/4/2/1/0); recognition 0-20; planning 15 units plus time bonus; visual attention 16 targets versus 16 distractors; auditory attention with side-specific trigger scoring; all exported to a text file (pp. 5, 7-14); VRNQ (20 items, four domains of 35, total 140)","Software quality only (no cognitive validation, p. 22). Final version VRNQ median total 128 (MAD 5) of 140, above the parsimonious cut-off of 120; sub-scores 31-33 of 35; alpha version 100 (6), beta 109.5 (2.5) (Table 4, p. 19). Bayesian paired tests, N = 12: final > alpha BF10 = 57,974; final > beta BF10 = 855; beta > alpha BF10 = 101 (Table 5, p. 19). Gamers vs non-gamers: no differences (BF10 0.37-0.55; Table 3, p. 18). Mean immersion 62.2 min (SD 5.59). Frame rate alpha 70-80 fps, final 120-140 fps (p. 20).",Final version: all 25 reported mild (5) to no (7) VRISE and 22 very mild to none (p. 19); no dropouts reported; VRISE in the alpha and beta versions attributed to low or unstable fps (p. 20).,VR-EAL 'can be used by a third party by contacting the PK' (p. 22); datasets on request; the VR digital watch 'freely distributed on GitHub' (p. 17); VRNQ in Supplementary Material II; assets free or low cost except MeshBaker (p. 16); not open source,n/a,"None tested (20-45 years). Design for non-gamers: scene-specific tutorials before each task, directional arrows, signs, labels, NPCs, audio and video demonstrations (pp. 3, 5, 20); familiarisation before the session (p. 18); session kept within the 55-70 min VRNQ ceiling (p. 14).",Colour used as a stimulus dimension: half the visual attention distractors share the target's shape but differ in background colour (p. 9); cooking scored by colour change of food from red to yellow/brown to black (p. 9). Nothing on colour vision.,"the image's refresh rate is equal to or above 90 Hz, which is the minimum for high-end HMDs like the HTC Vive and Oculus Rift (p. 15) | A developer should use the Unity profiler to check whether the VR software has a steady number of fps during gameplay (p. 20) | the suitability and quality of the VR software should be evaluated before its implementation in research settings (p. 17)","The second appraisal checklist of this review, covering what Bauer's issues 1 and 3 leave open for immersive software: hardware class, 6DoF or hands-free ergonomic interaction, teleport-free seated use, 90 Hz steady frame rate, tutorials and in-game assistance, spatialised audio, automated text export and VRNQ-based evaluation before deployment. This review maps the TMT-VR (OpenXR/XR Interaction Toolkit, in-VR audio instructions, tutorial-practice-test, frame-time probe, seated 0.5-s dwell, CSV export) onto G1-G17 and notes where it departs (no VRNQ; CSQ-VR instead; standalone headset).","Pilot evaluation by the developer's own lab with 25 participants (12 across versions); novelty effects acknowledged (p. 21); 2017-2019 hardware and SDKs; no cognitive validation, no older adults; the VRNQ was built by the same group.","openness: not addressed (on trail tests; shows the TMT-VR research programme's own battery was shared on request, not open source (p. 22)) | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: software evaluated in 20-45-year-olds only | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: a head-gaze crosshair was used for a visual attention task in young adults without a stated dwell time; no older-adult data | training potential: not addressed",Colour versus shape used to construct distractors (p. 9) is a precedent for colour-defined targets; nothing on the Color Trails Test.,Tutorial learning time and practice attempts are logged separately from task performance (p. 5); no gaze-to-hand measures.,n < 30 | developer self-evaluation | repeated-measures subset of 12 | self-citation cluster,The note's 'Design class: Empirical observational/cross-sectional study' is inaccurate; the paper is a development/guidelines paper with a within-subjects pilot evaluation of three software versions.,full text (excluding reference list),04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04a_vr_assessment_A,full text,
LIT-0052,03_VR_Assessment_Validity_Standards,"Kourtesis, P., & MacPherson, S. E. (2021). How immersive virtual reality methods may meet the criteria of the National Academy of Neuropsychology and American Academy of Clinical Neuropsychology: A software review of the Virtual Reality Everyday Assessment Lab (VR-EAL). Computers in Human Behavior Reports, 4, 100151. https://doi.org/10.1016/j.chbr.2021.100151",2021,How immersive virtual reality methods may meet the criteria of the National Academy of Neuropsychology and American Academy of Clinical Neuropsychology: A software review of the Virtual Reality Everyday Assessment Lab (VR-EAL),10.1016/j.chbr.2021.100151,"VR assessment framework, guideline or standard (the structural template for this review's software review)",software review (narrative appraisal of one immersive battery against the AACN/NAN position paper),"n/a (summarises three studies of young adults: VRNQ n = 40, development n = 25, validation n = 41; 18-45 years)","no (none; stated as the main limitation, p. 9)","VR-EAL runs on any SteamVR-compatible HMD (HTC Vive, Pro, Pro Eye, Cosmos; Rift, Rift S; Pimax; Varjo VR-1/VR-2; Samsung Odyssey; Valve Index); minimum PC i5-4590, GTX 1060, 8 GB RAM; 5 m2 area; headphones (p. 2)",immersive VR HMD,standing/room-scale with teleportation plus physical movement; SteamVR chaperone; examiner in the same room (p. 9),6DoF controllers; gaze ray-casting 'from the forehead point between the eyes ... straight towards the centre of the participant's field of view' used in the visual attention task and proposed for time-monitoring counts (p. 12),"VR-EAL 22-scene scenario of about 70 min (Table 1, p. 2); shorter scenario and stand-alone tasks also available (p. 12)",fixed scenario; 3-D environments,"text file with response times, task durations, error types and cognitive scores (p. 7)","Summarised, not re-analysed: VR-EAL scores correlated with equivalent paper-and-pencil tests; content, construct and ecological validity supported; 'good internal consistency'; 'perfect inter-rater reliability' through automated scoring; no alternate forms, so alternate-form and test-retest reliability not examined (p. 9); no clinical samples, no predictive or diagnostic validity (pp. 3, 9-10).",No dropouts; cybersickness minimal and fatigue-related across the three studies (p. 8); rated a highly pleasant testing experience (p. 8).,"'The VR-EAL is a free software that can be used by any clinician or researcher' (p. 12); distributed by the developer, not open source; proposes 'an open access and source library of immersive VR software' (p. 12)",n/a,"Exclude people with vestibular or oculomotor disorders (stroke, epilepsy) (p. 8); clear 5 m2 area, chaperone, supervision in the room (p. 9); cites feasibility in older adults with cognitive impairment and lower-motor disability and their preference for ergonomic interactions (p. 10); VR-EAL should next be tested in older adults and MCI (pp. 9-10).",none,"The VR-EAL was designed and developed to meet the NAN and AACN criteria (p. 2) | since the VR-EAL does not have alternate forms, alternate-form reliability and test-retest consistency were not examined (p. 9) | a future version of the VR-EAL should also consider hand and head movement speed to appraise whether the examinee is indeed motivated (p. 8)","The direct template: this review repeats the eight-point appraisal for the TMT-VR and adds the VR-Check mapping. The contrasts this review can draw: the TMT-VR has alternate forms by construction (randomised layouts, seed bank) where the VR-EAL had none, but still lacks test-retest data; the TMT-VR has older-adult and MCI data (the 2026 MCI study) where the VR-EAL had only 18-45-year-olds; the TMT-VR plans open-source release where the VR-EAL stayed free-on-request; both lack an effort check, which this review answers with examiner observation plus proposed movement-speed indices (p. 8).",Self-review by the developer; evidence base is three studies of young adults from one laboratory; the criteria are relabelled and one table is internally inconsistent; no independent replication.,"openness: (premise): in 2021 the TMT-VR research programme's own battery was free but not open source and an open-source library was only proposed (p. 12) | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: immersive neuropsychological validation then rested on 18-45-year-olds; older and clinical samples pending (pp. 9-10) | layout randomisation: the absence of alternate forms is named as a psychometric gap (p. 9), so randomised layouts answer a standard but need equivalence evidence | depth: not addressed | head-gaze dwell for older adults: head-gaze ray-casting is proposed as a measurement channel (p. 12) and immersive VR is said to depend less on computing skill (p. 10), but no older-adult data | training potential: not addressed",none,Proposes eye tracking to tell whether poor performance is 'due to an impaired ability on the assessed cognitive function or due to impaired attentional processes' (p. 12) and hand/head movement speed as an effort index (p. 8).,self-review | self-citation cluster | young adults only | relabelled criteria,,full text,04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04a_vr_assessment_A,full text,
LIT-0058,03_VR_Assessment_Validity_Standards,"Kourtesis, P. (2020). Immersive virtual reality methods in cognitive neuroscience and neuropsychology: The Virtual Reality Everyday Assessment Lab (VR-EAL), an immersive neuropsychological test battery of everyday cognitive functions [Doctoral thesis, University of Edinburgh].",2020,"Immersive Virtual Reality Methods in Cognitive Neuroscience and Neuropsychology: The Virtual Reality Everyday Assessment Lab (VR-EAL), An Immersive Neuropsychological Test Battery of Everyday Cognitive Functions",,programme paper (TMT-VR lineage): provenance of the TMT-VR research programme's standards,thesis (technological review and meta-analysis; questionnaire validation; software development; validation; experimental study),"Ch. 3 VRNQ: 40 adults 28-43 years (18 gamers, 22 non-gamers); Ch. 4: 25 adults 20-45; Ch. 5-6: 41 adults 18-45 (18 gamers, 23 non-gamers) (pp. xv-xvii)",no,HTC Vive with lighthouses and 6DoF wands (chapters 3-6),immersive VR HMD,standing/room-scale,6DoF controllers; head-gaze crosshair in the visual attention task,"VR-EAL (see LIT-0050); paper battery for validation included the Color Trails Test (CTT-1, CTT-2), BADS Key Search, TEA, RBMT-III, CAMPROMPT, Ruff 2 & 7 (pp. 104-106)",fixed scenario,VR-EAL scores; VRNQ; Bayesian correlations,"Ch. 5 (n = 41): VR-EAL cooking task correlated with CTT-1 r = 0.70 and CTT-2 r = 0.80; planning with BADS Key Search r = 0.80 and with CTT-1 0.47, CTT-2 0.51; auditory attention with TEA Elevator Counting with Distraction r = 0.70 (BF10 > 100 unless noted; p. 112). VRNQ median 128 (parsimonious cut-off 120) (p. 113). Ch. 3: VR sessions can last 55-70 min when software exceeds VRNQ parsimonious cut-offs and users are familiarised; age and education did not modulate maximum duration (p. xv).","VRISE item medians 7 (absent) except fatigue 6; no participant below 5 (mild) (p. 113); VR-EAL induced no VRISE in 66 participants across two studies (lay summary, p. xxi).",not stated (VR-EAL available by contacting the author per Ch. 4),n/a,None tested. States that non-immersive VR interfaces (keyboard and mouse) are challenging for older adults and for MCI/AD (p. 20) and that gaming ability does not affect immersive VR performance (p. 21); main limitation that the VR-EAL 'was only administered to healthy young adults (18-45 years old)' (p. 192).,none,"One limitation of my PhD work was that the VR-EAL was only administered to healthy young adults (18 - 45 years old) (p. 192) | CTT is a non-alphabetical adaptation (i.e., colors and numbers) of the Trail Making Test (p. 105) | the sum of VR-EAL assessments ... may form an open access and source library of immersive VR software (p. 201)","Provenance source for the TMT-VR research programme's standards that this review applies to the TMT-VR: hardware threshold, VRNQ cut-offs, 55-70 min ceiling and the first AACN/NAN self-appraisal (section 7.3, pp. 179-199, later published as LIT-0052). It is also the only document in this set showing that the paper Color Trails Test was the TMT-VR research programme's executive criterion (r = 0.70-0.80 with the VR-EAL cooking task), which this review can cite when it motivates a colour-alternation XR version. Cite the published papers wherever they cover the same point.","Thesis; chapters 2-4 are embedded publications without a text layer in the library extraction, so their content was taken from the thesis abstract, the general discussion and LIT-0050; analyses of chapter 6 (Bayesian) differ from the later published versions; same young cohorts throughout.",openness: (premise): an open-source library of immersive VR tests was a proposal in 2020 (p. 201) | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: immersive battery validated in 18-45-year-olds only (p. 192) | layout randomisation: no alternate forms and no test-retest for the VR-EAL (p. 192) | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,"Direct: the paper CTT (D'Elia et al., 1996) was used as the convergent criterion for executive function; CTT-2 minus CTT-1 taken as the executive index (pp. 105-106); correlations r = 0.70 (CTT-1) and 0.80 (CTT-2) with the VR-EAL cooking task, n = 41 (p. 112).",none beyond the LIT-0052 proposals,thesis | partial text layer (chapters 2-4 absent) | same cohorts as published papers | self-evaluation,,"Title, abstract and lay summary (pp. xiv-xxi); Chapter 1 sections 1.4-1.5 (pp. 12-21); Chapter 3 framing pages (body not extractable); Chapter 5 CTT description and correlation table (pp. 105, 112-113); Chapter 7 general discussion (pp. 169-203)",10_Theses_Programme_Provenance,Programme theses and provenance,G04a_vr_assessment_A,selected sections (see what_i_read),
LIT-0059,03_VR_Assessment_Validity_Standards,"Kourtesis, P., Lizarraga, A., & MacPherson, S. E. (2025). Immersive virtual reality assessments of working memory and psychomotor skills: A comparison between immersive and non-immersive assessments. Journal of Neuropsychology. Advance online publication. https://doi.org/10.1111/jnp.70014",2025,Immersive virtual reality assessments of working memory and psychomotor skills: A comparison between immersive and non-immersive assessments,10.1111/jnp.70014,programme paper (TMT-VR lineage); also interaction and selection (dwell) and attention-motor decomposition evidence,"within-subjects cross-over comparison of VR and PC formats, order counterbalanced","66 adults (38 women), 18-45 years, M 27.89 (SD 4.88); education 12-25 years (M 16.65, SD 2.70); recruited at the American College of Greece, NKUA and the University of Edinburgh (p. 4)",no,"HTC Vive Pro Eye with built-in eye tracking; Unity 2019.3, SteamVR SDK, Steam Audio, Amazon Polly prompts; laptop i9, 128 GB RAM, GTX 1060 Ti; PC tasks on PsyToolkit (p. 4)",immersive VR HMD (compared with 2-D PC),"not reported (object heights and reach distances adjusted to each participant per ISO 9241-400, p. 5)",Natural hand-trajectory gestures with controllers; 'A stimulus was logged as selected once the virtual hand or ray dwelled on it for >= 300 ms' as a Midas-touch safeguard; no buttons or keystrokes; green/orange feedback (pp. 5-6). PC: mouse clicks and keyboard keys.,"VR and PC Digit Span (virtual keypad, max 20 forward/backward), Corsi Block (27 cubes in 3-D space, 9 shown per trial, span up to 7, max 20), Deary-Liewald RT (SRT 20 trials, one cube; CRT 40 trials, one of four cubes changes white to blue) (pp. 6-7)",Depth used: Corsi cubes 'arranged in three-dimensional space' (p. 6); RT cubes placed by anthropometrics; layouts otherwise not described,"span scores; mean SRT and CRT; CRT attention time (stimulus onset to visual detection by eye tracking) and motor time (detection to selection); UEQ-S (8 items, max 56), SUS (0-50), CSQ-VR (6-42)","VR-PC correlations, n = 66: digit span forward r = .679, backward .516; Corsi forward .391 (p = .009), backward .495; SRT .364 (p = .016); CRT .591 (pp. 7-8). Format effects: digit span equal (d = .08, -.01); Corsi higher on PC (d = .30, .33); RTs faster on PC: SRT VR .48 s vs PC .27 s (d = -1.94), CRT .56 vs .42 s (d = -1.56) (Table 2, p. 8; p. 9). CRT attention time M .29 s (SD .10), motor time .23 s (.11) (Table 2). Regressions: null models best for VR tasks except Corsi backward (gaming); PC CRT best model R2 .27 with gaming, computing and age (p. 9).","UEQ VR 46.12 (SD 6.79) vs PC 39.27 (8.91), t(65) = -7.01, d = -.86; SUS VR 42.64 (5.47) vs PC 40.38 (6.54), d = -.73 (p. 9); CSQ-VR total M 10.94 (SD 4.35), median 9, range 6-18 of 6-42; no symptom above mild (Table 1, p. 8); session 60-90 min; no dropouts reported.","Data available on request only (ethics restriction, p. 15); software availability not stated; task videos linked; compatible with SteamVR and OpenXR headsets (p. 6)",n/a,"None tested. Recommends measures of headset weight, heat and sweating beyond SUS/UEQ for older or clinical groups (p. 13); findings on cybersickness and usability 'may not generalize to older adults or clinical groups' (p. 13); prioritise IT-skill effects on hand-eye coordination tasks in older adults (p. 13); object heights and reach distances set to each participant (p. 5).",Feedback colours green (correct) and orange (incorrect); Corsi cubes change colour to mark the sequence; RT cube turns white to blue (pp. 5-7). Nothing on colour vision.,A stimulus was logged as selected once the virtual hand or ray dwelled on it for >= 300 ms (pp. 5-6) | eye-tracking ... allowed for the separation of attentional time (detection of visual stimulus) from motor time (execution of motor response) in CRT (p. 13) | immersive VR eliminates these spurious 'age' signals - actually artefacts of the interaction modality (p. 13),"This review cites it for (i) the TMT-VR research programme's dwell-selection precedent (>= 300 ms hand/ray dwell) against which the TMT-VR's 0.5-s head-gaze dwell is positioned; (ii) the eye-tracking split of attention time from motor time (M .29 s and .23 s in CRT) that the author wants to port to the TMT-VR to separate search from execution; (iii) evidence that VR formats remove digital-literacy confounds that drive PC scores (AACN/NAN issue 6); (iv) the finding that depth-rich 3-D layouts raise spatial and motor demands and lower scores relative to 2-D (depth); and (v) the UEQ, SUS and CSQ-VR reporting set used in the 2025 English usability study.","Young, tech-savvy sample; PC comparator used mouse rather than touchscreen; no reliability estimates; VR-PC correlations only moderate (.36-.68); attention and motor times entered the regression analyses (Table 5, p. 11), without reliability or validity estimates for the split.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: immersive validation again in 18-45-year-olds only | layout randomisation: not addressed | depth: the TMT-VR research programme's VR Corsi uses depth and depth-rich interaction changed scores (d = .30-.33), so depth is a design choice with measurable cost and benefit | head-gaze dwell for older adults: a 300-ms dwell on hand or ray worked without digital-literacy effects in young adults; not head-gaze and not older adults | training potential: not addressed",none (colour change only signals stimulus onset),"Direct: built-in eye tracking separates attention time (stimulus onset to gaze detection, M .29 s) from motor time (detection to selection, M .23 s) in the VR choice RT task; neither component was predicted by IT or gaming experience; proposed for cognitive ageing and neurodegeneration (p. 13).",young adults only | no reliability | moderate convergent correlations | attention/motor split unvalidated | self-citation cluster,,full text (excluding reference list),02_Fitts_Psychomotor_Motor_Ageing,General processing speed and reaction-time measurement,G04a_vr_assessment_A,full text,Deary–Liewald VR precedent verified (attention time .29 s; motor time .23 s; 300-ms dwell; descriptive); updated on 26 Oct 2026
LIT-0064,03_VR_Assessment_Validity_Standards,"Lesk, V. E., Wan Shamsuddin, S. N., Walters, E. R., & Ugail, H. (2014). Using a virtual environment to assess cognition in the elderly. Virtual Reality, 18(4), 271-279. https://doi.org/10.1007/s10055-014-0252-2",2014,Using a virtual environment to assess cognition in the elderly,10.1007/s10055-014-0252-2,VR MCI or dementia screening (non-trail),cross-sectional pilot with convergent correlations and a known-groups comparison,"31 adults from an over-60s pool (10 men, 21 women): healthy elderly n = 22 (M 69.77 years, SD 4.60; education 15.50 years) and MCI n = 9 (M 72.67, SD 6.56; education 20.07 years); groups did not differ in age, education or sex (Table 1, p. 16); MCI classification criteria not reported",yes: MCI (n = 9),standard PC (VREAD software); keyboard,"non-immersive (screen, tablet, pen, keyboard)",not reported (desktop PC),keyboard arrow keys after a VR Practice module (p. 9),"Route learning: follow red lines along a park path to a target three times, then reproduce the route; five difficulty levels; VR Park module used after pilot testing showed VR Games easier (pp. 9-10)",fixed routes (VR Games path mirrored VR Park); 3-D park on a 2-D screen; underlying grid of path squares (p. 12),"correct and incorrect path squares, correct and incorrect sequences, time; percentage score per level (p. 12); GNT, CANTAB PAL, MMSE, word recall; feedback questionnaire on ease of controls and instructions (p. 14)","Only level 4 correlated with CANTAB PAL six-pattern errors r = -0.45 (p < .02) and GNT r = 0.43 (p < .02), not with MMSE; levels 1-3 and 5 correlated with nothing (p. 18). Known groups: VR level 4 lower in MCI, t(29) = 3.17, p < .01 (p. 19); no sensitivity, specificity or AUC. Level means 89.8-97.9% with many at 100% (Table 3, p. 17). No effect of age, sex, education or prior VR experience (8 participants) (pp. 19-20).","'there were no reports of illness, headaches or nausea as assessed by the usability questionnaire' (p. 23); some found the test too easy and three practice attempts unnecessary (p. 24); none unable to use the apparatus.",not stated,n/a,Practice module to learn the arrow keys before testing; a practice session for every participant (p. 24); route demonstrated three times before recall (p. 9); authors argue that 'more and more elderly participants are familiar with computer use' (p. 4) and that gaming familiarity may ease movement but did not change route memory (p. 24).,Red lines mark the path to follow (p. 10); nothing on colour vision.,"the sample size of 31 participants with nine of these having MCI is too small, along with the high ceiling effect (p. 25) | Score on VR 4 did not correlate with participants' MMSE score (p. 21) | there were no reports of illness, headaches or nausea (p. 23)","This review cites it as a representative early VR screen for ageing and MCI: a desktop route-learning task with a tiny MCI group, one of five levels correlating with criterion tests, a t-test instead of diagnostic accuracy, and ceiling effects. It sets the baseline that the TMT-VR's the 2026 MCI study (84 adults, 42 MCI, AUCs) exceeds, and it supports the generalisation that VR cognitive tests reach clinical groups late and with small samples.",n = 9 MCI with unreported classification criteria; multiple correlations without correction; a single level 'worked'; ceiling effects; non-immersive keyboard task; repository preprint version read.,"openness: not addressed | validation against diagnosis or the paper test: (by example): validation by selective correlations and a group t-test, with no diagnostic accuracy | clinical groups and ageing: not addressed (not a trail test; it did test older adults and MCI, with n = 9) | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed (keyboard input) | training potential: not addressed",none,none (time was recorded but not analysed),n < 10 in the clinical group | MCI criteria unreported | no diagnostic accuracy | ceiling effects | uncorrected multiple correlations,,full text,04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04a_vr_assessment_A,full text,
LIT-0072,03_VR_Assessment_Validity_Standards,"Mancuso, V., Sarcinella, E. D., Bruni, F., Arlati, S., Di Santo, S. G., Cavallo, M., Cipresso, P., & Pedroli, E. (2024). Systematic review of memory assessment in virtual reality: Evaluating convergent and divergent validity with traditional neuropsychological measures. Frontiers in Human Neuroscience, 18, 1380575. https://doi.org/10.3389/fnhum.2024.1380575",2024,Systematic review of memory assessment in virtual reality: evaluating convergent and divergent validity with traditional neuropsychological measures,10.3389/fnhum.2024.1380575,"VR assessment framework, guideline or standard (systematic review of convergent validity of VR memory tests in older adults; method model for this review's evidence tables)","systematic review (PRISMA; PubMed, PsycINFO, Web of Science searched 4 August 2023, no date limit; 24 studies; risk of bias with QUADAS-2) (pp. 3-4)","Pooled across 24 studies (Table 3, p. 27): healthy older adults 655, young controls 285, AD 91, mild AD 37, MCI 39, aMCI single-domain 113, aMCI multi-domain 23, subjective cognitive decline 35, small-vessel disease 37 + 32, Parkinson's disease 14, PD-MCI 15, stroke 12, TBI 15; inclusion required participants over 60 years (p. 4)","yes: AD, MCI subtypes, SCD, PD, stroke, TBI, small-vessel disease (pooled)","Hardware across studies: 5 video projectors, 6 HMDs, 9 desktop computers, 4 tablets (p. 27)","mixed (non-immersive, semi-immersive and HMD studies pooled)",not reported,"not reported systematically (joystick, touchscreen, keyboard, controllers across studies)","Episodic (apartment and supermarket tasks, virtual town, VR-RAVLT), prospective (VRPMST, virtual car ride) and spatial memory (mazes, neighbourhood, navigation) tasks (Table 1, pp. 5-9)",not reported,"VR task scores correlated with conventional memory, executive and global cognition tests (Table 2, pp. 10-21)","Narrative synthesis: VR memory tasks showed 'notable alignment' with conventional tests across episodic, prospective and spatial domains; several VR tasks also correlated with executive measures (TMT part B among them) and global cognition (pp. 28-29); one task (Plancher et al.) did not correlate with memory tests (p. 29). Table 2 gives directions and qualitative strength; numeric r values are mostly absent (table not parsable for pooled numbers). QUADAS-2 results shown only as Figure 2 (p. 23), not summarised in text.","not reported (cybersickness, dropouts and usability were not extracted by the review; feasibility and usability studies were excluded, p. 4)","Review finding: 'only one study made their VR tasks openly accessible and downloadable (Rekers and Finke, 2023)' (p. 29)","n/a (training and rehabilitation studies excluded, p. 4)","None extracted; notes that most VR memory studies 'predominantly focused on comparatively younger demographics' despite the intended older users (p. 22) and that hardware heterogeneity (projector, HMD, PC, tablet) hampers comparison (p. 29).",none,"only one study made their VR tasks openly accessible and downloadable (Rekers and Finke, 2023) (p. 29) | several of these studies have neglected to include convergent validity measures, thereby restricting the thorough validation of these memory assessment tools (p. 22) | The presence of heterogeneity underscores the importance of implementing standardization within the discipline (p. 29)","This review cites it for three points: openness is rare in VR cognitive assessment (1 of 24 tools downloadable), which frames the TMT-VR release; convergent correlation with a paper test is the dominant and often only form of validation in VR assessment, with diagnostic accuracy rarely reported; and the review's own extraction grid (domain, hardware, population, criterion tests, correlations, QUADAS-2) is a model for this review's XR trail-test evidence table. Its inclusion rule of participants over 60 also shows that older-adult VR memory evidence exists at scale (655 healthy older adults), unlike XR trail tests.",Narrative synthesis without meta-analysis; immersive and non-immersive systems pooled; risk-of-bias results are not reported numerically; no cybersickness or dropout extraction; search limited to three databases and to memory.,"openness: (premise): open availability of VR cognitive tasks is exceptional (1 of 24) (p. 29) | validation against diagnosis or the paper test: VR memory tests are usually validated by convergent correlation rather than against diagnosis, showing the field-wide pattern this review describes for trail tests | clinical groups and ageing: VR memory assessment has sizeable older-adult and clinical evidence, so the gap this review names is specific to trail tests | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed (training studies excluded)",none,none,no meta-analysis | immersion levels pooled | risk of bias not reported numerically | no tolerability extraction,,"Abstract, introduction (pp. 1-3), methods (pp. 3-4), results themes and populations (pp. 22-27), hardware (p. 27), discussion (pp. 27-29); Tables 1-2 skimmed",04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04a_vr_assessment_A,selected sections (see what_i_read),
LIT-0076,03_VR_Assessment_Validity_Standards,"Parsons, T. D. (2015). Virtual reality for enhanced ecological validity and experimental control in the clinical, affective and social neurosciences. Frontiers in Human Neuroscience, 9, 660. https://doi.org/10.3389/fnhum.2015.00660",2015,"Virtual Reality for Enhanced Ecological Validity and Experimental Control in the Clinical, Affective and Social Neurosciences",10.3389/fnhum.2015.00660,"VR assessment framework, guideline or standard",narrative review,"n/a (review). Cited samples include Virtual Classroom CPT, children with ADHD N = 9 vs typically developing N = 10 (p. 8); MCT, 30 healthy adults (p. 9).",n/a,"n/a; notes the Oculus Rift as a 380 g, about 300 USD HMD with 110-degree field of view (p. 7)","mixed (review covers immersive HMD and non-immersive 2D environments, p. 1)",not reported,not reported,"n/a. Distinguishes construct-driven virtual environments (VR-WCST building and beach analogues, Virtual Classroom CPT, Virtual Apartment Stroop with distractors) from function-led ones (Virtual Errands Test, Virtual Office, Virtual Library Task, Multitasking in the City Test; pp. 8-9).",n/a,"n/a; stresses automated event logging, body-movement tracking in the Virtual Classroom, psychophysiology, pupillometry and eye tracking time-locked to events (pp. 8, 11)","Secondary only: Virtual Classroom CPT separated children with ADHD from controls on omission and commission errors and body movement (p. 8); VLT scores highly correlated with a real library task and separated TBI from controls where the WCST did not (p. 9); Pugnetti VR-WCST had weak correlations with the WCST (reported in Rizzo 2004, not here). No coefficients given.",Simulator sickness named as a remaining limitation 'for some cohorts' (p. 7); no numbers.,"n/a; notes that Unreal, Unity and Source 2 are free to users (p. 7)",n/a,"None specific. Notes that real-world function-led tests are not feasible for people with mobility or psychiatric difficulties (pp. 3, 8), one argument for simulated tasks.","none (colour appears only as a WCST sorting dimension on virtual doors, p. 8)","""An essential tension can be found between researchers interested in ecological validity and those concerned with maintaining experimental control."" (p. 1) | ""little is gained from the use of virtual environments when a paper-and-pencil measure can already answer the neuropsychologists questions."" (p. 9) | ""The approach advocated here calls for the 'addition' (not replacement) of virtual environments to neuropsychological batteries"" (p. 14)","Frames the ecological-validity versus experimental-control debate (Neisser versus Banaji and Crowder; veridicality and verisimilitude, p. 2; construct-driven versus function-led tests after Burgess 2006, pp. 2-3). This review should cite it when it classifies XR trail tests as construct-driven adaptations and when it argues what the TMT-VR adds beyond the paper test (depth, head and gaze kinematics, randomised layouts), because Parsons holds that a VR analogue which only replicates paper effects adds little (pp. 8-9). The remark that distractors 'pull for head movements' (p. 8) supports head-based metrics.","Non-systematic narrative review with a heavy self-citation cluster (VRST, VR-PASAT) and no quantitative synthesis; hardware and cost statements date from 2015.","openness: not addressed | validation against diagnosis or the paper test: convergent correlation with paper tests is treated as necessary but not sufficient; the test must add value (p. 9) | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed (notes 3D presentation generally, p. 7) | head-gaze dwell for older adults: not addressed | training potential: not addressed",none,"Body and head movement tracking in the Virtual Classroom as an objective hyperactivity index separate from CPT errors (p. 8); eye tracking and pupillometry logged against fixed decision windows in the virtual trolley paradigm (p. 11). A precedent for dual-stream capture, not a decomposition method.",narrative review | no systematic search | self-citation cluster,The note labels it 'Empirical article' and 'Empirical observational/cross-sectional study'; it is a narrative review with no sample of its own.,full text except the reference list,04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04b_vr_assessment_B,full text,
LIT-0077,03_VR_Assessment_Validity_Standards,"Parsons, T. D., McMahan, T., & Kane, R. (2018). Practice parameters facilitating adoption of advanced technologies for enhancing neuropsychological assessment paradigms. The Clinical Neuropsychologist, 32(1), 16-41. https://doi.org/10.1080/13854046.2017.1337932",2018,Practice parameters facilitating adoption of advanced technologies for enhancing neuropsychological assessment paradigms,10.1080/13854046.2017.1337932,"VR assessment framework, guideline or standard",position paper with practice parameters (no data),n/a,n/a,"n/a. Table 3 (p. 14) lists 2017 HMD specifications (Oculus Rift and HTC Vive 90 Hz, 110-degree field of view, about 11-13 ms lag; Gear VR and Daydream 60 Hz class); the table columns are scrambled in the text, so cell-level values are not fully parsable.","mixed (computerised, tablet, internet and VR platforms discussed)",not reported,"Not a task. Documents input latency: mouse models differ by 47.6-66.9 ms (Plant et al. 2003, p. 10); keyboard and mouse polling 8-10 ms; switch bounce 10-157 ms; touchscreen latency about 100 ms in 2012 to about 20 ms by 2016 (pp. 10-12); tablet timing error 27-33 ms on iPad versus 81-97 ms on Android (p. 15).",n/a,n/a,"n/a; argues computerised tests give per-stimulus reaction time, error rate and error type rather than total time only (p. 23), and warns that error-rate change can reflect a speed-accuracy strategy shift (p. 23)",n/a (no empirical data),n/a,"n/a; Table 4 asks developers to publish the variable list, storage location, export route and encryption of data files (pp. 20-21)",n/a,"Table 2 concerns: patients differ in familiarity with mouse and keyboard, some have computer anxiety, computerised formats may mask or exaggerate deficits (pp. 4-5). Manuals should state the 'potential impact of motor or sensory impairment on performance' (Table 4 notes, p. 21). Stopwatch timing by examiners varies with examiner age and reaction time (p. 6).","none (luminance and volume calibration listed among configuration error sources, p. 7)","""True time = Measured time - (Error due to paradigm features + Equipment error)."" (p. 7) | ""clinical neuropsychologists should be very careful about using any test in their practice that does not have such documentation."" (p. 21) | ""Paper-and-pencil tests are typically limited to measurement of total time on task."" (p. 23)","Supplies the practice parameters against which this review can audit XR trail tests and the TMT-VR release: documented system requirements, the input hardware used in validation, timing validation by external chronometry, a data dictionary, update policy and data security (Table 4, pp. 20-21). The TMT-VR's planned VERSIONS.md, CODEBOOK.md, data dictionary and frame-time probe map onto these items; the 0.5-s dwell and per-selection timestamps should be reported under 'reporting timing accuracy'. Also the source for the promise list (randomised trials, alternate forms, group and portable administration; Table 2, p. 5).",Expert opinion without data; US clinical and HIPAA framing; hardware figures from 2017; VR is treated briefly inside a general computerised-testing argument.,"openness: not addressed | validation against diagnosis or the paper test: a computerised version 'may produce a different result or assess a different capability' than its paper counterpart (p. 4), so validation against the paper TMT is required rather than assumed | clinical groups and ageing: not addressed | layout randomisation (in principle): 'randomization of test trials' and 'ease of developing alternate forms' are listed as promises of computerised administration (Table 2, p. 5) | depth: not addressed | head-gaze dwell for older adults: input-device latency and user familiarity must be documented and matched to the validation hardware (pp. 10-12, 19) | training potential: not addressed",none,"Per-response latency logging allows 'response latency, efficiency, and response variance' to be measured (Table 2, p. 5); the speed-accuracy trade-off warning (p. 23) bears on error-adjusted time scores.",position paper | no data | author overlap with LIT-0076,,full text,09_Methods_Psychometrics_Reporting,Diagnostic statistics and clinical/XR reporting standards,G04b_vr_assessment_B,full text,
LIT-0082,03_VR_Assessment_Validity_Standards,"Plechata, A., Sahula, V., Fayette, D., & Fajnerova, I. (2019). Age-related differences with immersive and non-immersive virtual reality in memory assessment. Frontiers in Psychology, 10, 1330. https://doi.org/10.3389/fpsyg.2019.01330",2019,Age-Related Differences With Immersive and Non-immersive Virtual Reality in Memory Assessment,10.3389/fpsyg.2019.01330,older-adult design and acceptance,within-subject counterbalanced platform comparison in two age groups (cross-sectional),"36 seniors (60-91 years, M 69.47, SD 7.39; 13 men), classified cognitively healthy at the NIMH clinic, and 25 young adults (19-39, M 25.40, SD 5.13; 9 men), matched on sex and education (Table 1, p. 3).",no,"HTC Vive (1080 x 1200 px per eye) versus a 24-inch 1920 x 1080 monitor; Unity task (pp. 3, 5)","mixed (immersive HMD versus desktop, within subject)",mixed: HMD condition walking within a 7 m x 5 m room with teleport; desktop condition at a monitor (seated [inference]),"HMD: controller trigger to pick objects, trackpad teleport plus physical walking; desktop: keyboard arrows and mouse (p. 5)","Virtual Supermarket Shopping Task: remember a shopping list (3 items practice, then 5, 7, 9), 3-min distractor game, then collect items; two parallel list variants A and B; acquisition 15-45 s (pp. 3-4)",n/a (navigable 3D supermarket; no trail layout),"Omission and intrusion errors (analysed), solving time and trajectory length (logged but not compared across platforms because locomotion differed, p. 4); 55-item usability questionnaire; side-effect checklist","Group effect: seniors 20.5 errors versus young 7.8, F(1,57) = 45.8, p < .001. Platform effect: HMD 8.31 versus desktop 6.98, p = .008. Platform x group: seniors HMD 11.43 versus desktop 9.08, p = .001; young no difference. Platform x order: HMD worse when done second, p < .001 (p. 6). No convergent correlations reported. Paper TMT: seniors TMT-A 36.8 s, TMT-B 85.0 s; young 26.2 s and 62.9 s; percentile scores did not differ (Table 3, p. 6).","Custom questionnaire: seniors lower overall usability than young (105.3 vs 114.6, p = .002); seniors rated the HMD lower than young did (50.5 vs 59.7, p < .001); seniors showed no platform preference, young preferred (4.2 vs 2.04) and enjoyed (4.32 vs 2.0) the HMD more, p < .001 (pp. 7-8). Side effects: 6 of 36 seniors (17%) 'felt sick' with the HMD (4 disorientation, 3 nausea, 3 dizziness, 2 headache, 2 dry eyes); 1 senior headache on desktop; none in young adults; no one terminated (Table 6, pp. 8-9).",not stated,n/a,"Longer familiarisation for the HMD (10 min) than desktop (4 min) (p. 3); teleport plus physical walking credited with low side effects (p. 10); none of the seniors had prior HMD experience (p. 9); HMD performance was more fatigue-sensitive, so HMD testing should not follow a long session (p. 10); platform-specific norms recommended (p. 10).",none,"""Our results show that the senior performances were superior when using the non-immersive desktop platform."" (p. 1) | ""it is necessary to create separate normative data for the task, dependent on the VR platform used for the assessment."" (p. 10) | ""With the HMD platform, the performance of the subjects of both groups seemed to be more influenced by fatigue."" (p. 1)","The main empirical warning in this set that immersion is not neutral for older adults: the same task cost seniors about 2.4 extra errors in the HMD while young adults were unaffected, which the authors attribute to perceptual or cognitive overload and fatigue (pp. 9-10). This review should cite it for platform-specific norms, for the usability gap between age groups, and for a 17% symptom rate in seniors with a 2019 room-scale set-up, against which the seated, no-locomotion TMT-VR should be compared.","Small groups (36 and 25); memory task, not a trail test; locomotion and familiarisation differed between platforms; custom usability instrument and a yes/no symptom item rather than a validated sickness scale; order effects complicate the platform contrast.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: an immersive assessment tested in young versus old groups, not across adulthood, with age-sensitive results | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed (controller trigger used) | training potential: not addressed",none,Time and trajectory were logged alongside errors but not analysed; nothing on gaze.,n < 40 per group | custom usability questionnaire | no validated sickness scale | platforms differ in locomotion and familiarisation,,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G04b_vr_assessment_B,full text,
LIT-0102,03_VR_Assessment_Validity_Standards,"Tan, N. C., Lim, J. E., Allen, J. C., Jr., Wong, W. T., Quah, J. H. M., Muthulakshmi, P., Teh, T. A., Lim, S. H., & Malhotra, R. (2022). Age-related performance in using a fully immersive and automated virtual reality system to assess cognitive function. Frontiers in Psychology, 13, 847590. https://doi.org/10.3389/fpsyg.2022.847590",2022,Age-Related Performance in Using a Fully Immersive and Automated Virtual Reality System to Assess Cognitive Function,10.3389/fpsyg.2022.847590,"other (age effects in an immersive, automated cognitive assessment of adults 35-74)",cross-sectional feasibility study with four age groups,"100 cognitively healthy multi-ethnic Asian adults (MoCA >= 26) in a Singapore polyclinic; 99 analysed: 24 aged 35-44, 25 each aged 45-54, 55-64 and 65-74 (Table 1, p. 5)",no,HTC Vive Pro with Leap Motion hand tracking and voice recognition; Unity3D (p. 3),immersive VR HMD,seated (p. 4),"hand gestures tracked by Leap Motion, head movements, and speech for naming; no controller (pp. 3-4)","CAVIRE: 13 fixed daily-living segments (teeth brushing to paying at a stall) covering the six DSM-5 domains, each domain scored over four segments; about 12 min (p. 3)",n/a (fixed everyday scenes),"Automated score per segment (proportion correct, number of attempts, completion within time) and completion time per domain (p. 4)","Age-group differences only: younger groups scored higher and were faster in all six domains (F-test p < .05 for scores, p < .01 for times; Tables 2-3, pp. 7, 9). Example: executive-function score 377.1, 346.0, 314.0, 315.0 across the four groups; perceptual-motor completion time 122.5, 125.4, 148.6, 159.0 s. Break around 55 years (p. 8). No paper-test criterion, no clinical group, no reliability.","1 dropout of 100 (apprehension during the MoCA, before VR); no adverse effects reported; 'older participants were receptive' (p. 10); no questionnaire. Participants with headache, nausea or giddiness were to be stopped and counted as dropouts (p. 4).",not stated; system built with an industry partner (FX Media); data from the corresponding author on request (p. 10),n/a,"Seated administration; automated audio-visual instructions in English; a tutorial so that 'all participants, regardless of age' practise head and hand movements (p. 4); tasks contextualised to local daily life; about 12 min total; a stop rule for symptoms.",none,"""with the most significant demarcation around the age of 55 years old"" (p. 8) | ""Older participants were receptive of using the headset and completed the VR tasks without experiencing any adverse effects."" (p. 10) | ""Enhancements to the system are needed to establish the age-group specific normal performance indices."" (p. 2)","Evidence that completion time in a seated, controller-free immersive assessment is age-sensitive from the mid-50s in healthy adults, which parallels the TMT-VR age findings (the 2026 lifespan study and the 2025 English validity study) and supports age-stratified norms. Also an example of a tool whose validity rests on age-group separation alone; this review can use it to illustrate the validation gap named by Pieri et al. (LIT-0141).",Feasibility design with 25 per group and no criterion measure; scores showed wide dispersion by the authors' admission (p. 8); single MoCA cut-off; industry-developed system; confounding by cohort technology experience not examined.,"openness: not addressed | validation against diagnosis or the paper test: a published immersive assessment with no validation against paper tests or diagnosis | clinical groups and ageing: healthy adults 35-74 only, no clinical group, no young adults | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed (hand tracking and head movement, not head-gaze dwell, were completed by adults to 74 years without adverse effects) | training potential: not addressed",none,Completion time is read as processing speed for the perceptual-motor domain (p. 8); no gaze or hand-kinematic decomposition.,n = 25 per group | no criterion measure | industry tool | feasibility design,,full text,04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04b_vr_assessment_B,full text,
LIT-0104,03_VR_Assessment_Validity_Standards,"Kourtesis, P., Collina, S., Doumas, L. A. A., & MacPherson, S. E. (2019). Technological competence is a pre-condition for effective implementation of virtual reality head mounted displays in human neuroscience: A technological review and meta-analysis. Frontiers in Human Neuroscience, 13, 342. https://doi.org/10.3389/fnhum.2019.00342",2019,Technological Competence Is a Pre-condition for Effective Implementation of Virtual Reality Head Mounted Displays in Human Neuroscience: A Technological Review and Meta-Analysis,10.3389/fnhum.2019.00342,"VR assessment framework, guideline or standard",technological systematic review plus Bayesian meta-analysis of 44 HMD studies,"44 studies (2004-2019): 22 with old-generation HMDs (1,200 participants) and 22 with new-generation HMDs (982 participants); older adults in 5 studies; clinical groups included PTSD, ADHD, brain injury, Parkinson's, early Alzheimer's, stroke (Tables 4-5, pp. 8-9)",n/a (mixed across studies),"Old generation (eMagin Z800, nVisor SX111, Vuzix Wrap) versus new generation (Oculus DK1, DK2, Rift CV, HTC Vive); minimum criteria: > 960 x 1,080 sub-pixels per eye, >= 75 Hz, >= 110-degree diagonal field of view, OLED or LCD (Table 2, p. 5)",immersive VR HMD,"not reported (recommends choosing the HMD for seated, standing or active designs, p. 13)","Classifies interactions as ergonomic (looking around by moving the head; 6DoF controllers; direct hand tracking) or non-ergonomic (joystick, mouse, keyboard, gamepad) (p. 10); hand tracking easier to learn but 'substantially less accurate' than 6DoF wands (p. 5)",n/a,n/a,Presence or absence of VRISE per study; dropouts,"VRISE present in 4 of 22 new-generation studies versus 14 of 22 old-generation studies; dropouts 11 of 982 versus 58 of 1,200; new-generation commercial HMDs with ergonomic interactions: no VRISE and no dropouts in 11 studies, 546 participants (p. 12). New versus old generation BF10 = 144.68; ergonomic interactions fewer VRISE (BF10 = 19.54) and dropouts (BF10 = 16.01); r(44) = -0.56 VRISE with generation, 0.68 VRISE with dropouts (p. 12).","Only 6 of 44 studies reported VRISE with a questionnaire, so the outcome was dichotomised (p. 7)",datasets in the article and supplementary files (p. 14),n/a,"Software criteria (Table 3, p. 5): digestible tutorials of adequate duration, in-game instructions and prompts, naturalistic interactions, teleport plus physical movement; no age-specific guidance.","none (OLED praised for colour quality and response time, p. 3)","""the commercial versions of the new generation HMDs with ergonomic interactions had zero incidents of adverse symptomatology and dropouts"" (p. 1) | ""the resolution is required to be higher than 960 x 1,080 sub-pixels per eye"" (p. 3) | ""only six of the studies in the meta-analysis provided adequately explicit reports on VRISE and VR software"" (p. 13)","Gives the hardware thresholds (Table 2) and software criteria (Table 3) that this review can apply as extraction fields to every XR trail test: headset generation and specifications, interaction type, navigation, tutorials, and whether cybersickness was measured. Also justifies classing head-directed looking as an ergonomic interaction, which supports the head-gaze mode, and documents that older adults appeared in only 5 of 44 HMD studies to 2019.","VRISE treated as present or absent; heterogeneous designs and populations pooled; thresholds reflect 2019 hardware; written by the author's group, so this review should cite it as its own prior work.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: older adults in 5 of 44 HMD neuroscience studies, so immersive testing in ageing was rare to 2019 | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: head movement to look around counts as ergonomic, but selection by head-gaze dwell is not examined; wands are more accurate than hand tracking | training potential: not addressed",none,none,self-citation (author) | dichotomous outcome | mixed designs and populations,,full text,03_HCI_Interaction_Digital_Literacy,"Digital literacy, technological competence, and adoption",G04b_vr_assessment_B,full text,
LIT-0113,03_VR_Assessment_Validity_Standards,"Kourtesis, P., Collina, S., Doumas, L. A. A., & MacPherson, S. E. (2021). Validation of the Virtual Reality Everyday Assessment Lab (VR-EAL): An immersive virtual reality neuropsychological battery with enhanced ecological validity. Journal of the International Neuropsychological Society, 27(2), 181-196. https://doi.org/10.1017/S1355617720000764",2021,Validation of the Virtual Reality Everyday Assessment Lab (VR-EAL): An Immersive Virtual Reality Neuropsychological Battery with Enhanced Ecological Validity,10.1017/S1355617720000764,programme paper (TMT-VR lineage),cross-sectional convergent-validity study with within-subject VR versus paper comparison,"41 adults aged 18-45 (M 29.15, SD 5.80; 21 women; education M 13.8 years); 18 gamers and 23 non-gamers (p. 183)",no,"HTC Vive with two lighthouse stations and two 6DoF wands, bi-aural headphones, laptop with GTX 1070 (p. 183)",immersive VR HMD,"standing and walking in a 5 m2 area with teleport [inference from room-scale set-up, p. 183]","6DoF controllers; trigger presses for responses (e.g., auditory attention task, Table 3, p. 188); teleport plus physical movement","VR-EAL storyline of about 60 min: prospective memory (event and time based), episodic recognition, planning on a 3D board, cooking multitasking, visuospatial, visual and auditory attention; tutorial before each task (Tables 1-2, pp. 184, 187)",n/a,"Task scores (Table 3), session durations, VRNQ (user experience, game mechanics, in-game assistance, VRISE), verisimilitude and pleasantness ratings, gaming and VR experience","Bayesian correlations with paper tests (Table 7, p. 191): CAMPROMPT total r = .82; RBMT immediate .77, delayed .82; TEA Map .48 and .46; RSAT .43-.61; TEA Elevator .70; BADS Key Search .80 with planning; CTT-1 r = .70 and CTT-2 r = .80 with the cooking task. Cronbach alpha .79. VR session 73.95 min versus paper 85.41 min. Age and education uncorrelated with any score (p. 191).","VRNQ median 128 of 140 (cut-off 120); VRISE items median 7 (absent) except fatigue 6; no participant below 5; VR rated more pleasant (median 6 vs 5) and more verisimilar (6 vs 4 or 3) than paper tests; no dropouts (pp. 188-189, 193)","not stated (demonstration video linked, p. 183)",n/a,Only young adults tested; alternating tutorials and tasks for familiarisation (p. 182); induction session before immersion (p. 186); the stated next step is healthy ageing and dementia (p. 194).,none (CTT colours used only in the paper criterion),"""CTT is a non-alphabetical adaptation (i.e., colors and numbers) of the Trail Making Test"" (p. 184) | ""Age and education did not correlate with performance on the VR-EAL or the paper-and-pencil tests."" (p. 191) | ""it was only administered to younger but not older adults"" (pp. 193-194)","The TMT-VR research programme's template for validating an immersive test: paper-test criteria, Bayesian correlations, the VRNQ check and tutorials with ergonomic interaction, all later reused for the TMT-VR. It also shows the CTT chosen as the processing-speed and switching criterion with CTT-2 minus CTT-1 as the executive index (p. 184), a precedent this review can cite when it motivates a colour-alternation XR version. Its restriction to adults aged 18-45 contrasts with the TMT-VR's 19-90 range.","n = 41 young, educated adults; no clinical group; no test-retest reliability; validity rests on convergent correlations with tests the authors chose; author self-citation.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: a related immersive battery was validated in young adults only, which illustrates the age gap the TMT-VR studies fill | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed (controllers) | training potential: not addressed","Uses CTT-1 and CTT-2 as criteria (r = .70 and .80 with VR multitasking) and describes the CTT as the non-alphabetical TMT (p. 184); participants rated the CTT's verisimilitude at a median of 2 of 7 (Fig. 3, p. 192), an argument for an everyday-framed colour-alternation XR version.","Speed and accuracy subscores are separated in the visuospatial attention task (Table 3, p. 188); no gaze or kinematic stream.",n = 41 | young sample only | self-citation (author) | no test-retest,,full text,04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04b_vr_assessment_B,full text,
LIT-0118,03_VR_Assessment_Validity_Standards,"Vlake, J. H., Drop, D. L. Q., Van Bommel, J., Riva, G., Wiederhold, B. K., Cipresso, P., Rizzo, A. S., Rothbaum, B. O., Botella, C., Hooft, L., Bienvenu, O. J., Jung, C., Geerts, B., Wils, E.-J., Gommers, D., van Genderen, M. E., & RATE-XR Expert Group. (2024). Reporting guidelines for the early-phase clinical evaluation of applications using extended reality: RATE-XR qualitative study guideline. Journal of Medical Internet Research, 26, e56790. https://doi.org/10.2196/56790",2024,Reporting Guidelines for the Early-Phase Clinical Evaluation of Applications Using Extended Reality: RATE-XR Qualitative Study Guideline,10.2196/56790,"VR assessment framework, guideline or standard","reporting guideline (two-round modified Delphi, consensus meeting, qualitative evaluation; EQUATOR registered)","Experts: 93 of 102 completed round 1, 96 of 112 round 2 (88% continuity), 14 countries, 17 stakeholder groups; 18 consensus-meeting members; 14 independent evaluators (pp. 5-6)",n/a,"n/a (VR, AR and MR under the XR umbrella)",n/a,n/a,n/a,"n/a. Checklist: 17 XR-specific items (18 subitems, Arabic numerals) and 14 generic items (Roman numerals) (Table 2, pp. 7-8); see theme synthesis for the full list.",n/a,"n/a; item 9 and 11 name performance, usability, presence, perspectives and acceptability as XR-specific outcomes; item 10 asks for duration, frequency, sessions, error rates and interruptions (pp. 7-8)",n/a,"Defines usability by ISO 9241-11 ('effectiveness, efficiency, and satisfaction in a specified context of use', Table 1, p. 5) and cybersickness as motion-sickness-like discomfort; cybersickness and safety made mandatory items, other XR outcomes optional (pp. 9-10)","Delphi materials on OSF (osf.io/cw6yq). A data and code availability item was deliberately omitted because journals already require it (p. 10); item 17 asks whether the application is commercial, publicly available and accessible.",n/a,Textbox 1 lists user variability and unfamiliarity with XR as a source of bias (p. 2); item 5b asks who applied the application and whether they were trained; human factors defined by the International Ergonomics Association (p. 5).,none,"""it was agreed that cybersickness and safety should be mandatory reporting items, while other XR-specific outcomes should be considered optional"" (p. 10) | ""Indicate whether the application is a commercial product, it is publicly available, it can be accessed, it complies with the medical device regulations"" (item 17, p. 8) | ""existing XR research often lacks rigor, proper controls, and standardization"" (p. 1)","The reporting grid for the review's evidence tables: for each XR trail test this review can score items 4-12 and 17 (setting, who administered, application description with hardware and protocol, development process, timeline, safety and usability assessment, usage and interruptions, availability and regulatory status). It also gives the ISO-based definition of usability that the SUS and UEQ work in the 2025 English usability study operationalise, and it makes a cybersickness measure a minimum requirement that most XR trail-test reports will fail.","Written for early clinical evaluations of interventions, not diagnostic-accuracy studies, so it must be paired with STARD-type criteria for validity claims; consensus-based, not evidence-weighted; the author and S. E. MacPherson are listed members of the RATE-XR Expert Group (pp. 10-11), which this review should state.","openness: item 17 makes public availability and access a reporting item, so the open-source claim must be stated per tool against the same item (repository, licence, regulatory status) | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed",none,none,consensus guideline | intervention focus | the author listed in the Expert Group,,full text,09_Methods_Psychometrics_Reporting,Diagnostic statistics and clinical/XR reporting standards,G04b_vr_assessment_B,full text,"reporting guideline, not certification"
LIT-0119,03_VR_Assessment_Validity_Standards,"Wiebe, A., Aslan, B., Brockmann, C., Lepartz, A., Dudek, D., Kannen, K., Selaskowski, B., Lux, S., Ettinger, U., Philipsen, A., & Braun, N. (2023). Multimodal assessment of adult attention-deficit hyperactivity disorder: A controlled virtual seminar room study. Clinical Psychology & Psychotherapy, 30(5), 1111-1129. https://doi.org/10.1002/cpp.2863",2023,Multimodal assessment of adult attention-deficit hyperactivity disorder: A controlled virtual seminar room study,10.1002/cpp.2863,other (multimodal immersive assessment with eye tracking and head actigraphy in a known-groups design),"case-control with three groups, preregistered (DRKS00025824)","75 recruited, 72 analysed: 24 unmedicated adults with ADHD (M age 31.6, SD 9.5), 23 medicated (M 31.4), 25 healthy controls (M 31.0); range 18-50 (Table 1, p. 1118)","yes (adult ADHD, DSM-5 or ICD-10 diagnosis confirmed by interview)","HTC Vive Pro Eye (1440 x 1600 px per eye, 90 Hz, 110-degree field of view) with integrated Tobii eye tracker at 50 Hz (SRanipal and Tobii XR SDK), Leap Motion hand rendering, 24-channel wireless EEG, NIRSport 2 fNIRS; Unity 2019.1.10f1; streams synchronised with Lab Streaming Layer (pp. 1114-1116)",immersive VR HMD,seated at a 1 m x 1 m table inside a 3.0 m x 3.6 m play area (p. 1114),space bar on a physical keyboard in front of the participant for CPT responses (p. 1114); gesture-controlled in-VR Likert interface for experience sampling (p. 1115),"AX-type continuous performance task projected on a seminar-room canvas: 450 letter pairs per block, 30% targets, three blocks with alternating 3-min distractor and non-distractor phases; 54 distractors (18 visual, 18 auditory, 18 audiovisual) in randomised order (p. 1114)",n/a (single canvas; distractors placed around the room),"Omission and commission error rates, reaction-time variability (coefficient of variation); head rotation from HMD tracking (Euclidean distance between samples, down-sampled to 10 Hz); saccade count; gaze on task, on distractors, wandering and a distractibility ratio; EEG theta-beta ratio; prefrontal oxy-Hb; subjective inattention, impulsivity, hyperactivity; VRSQ; satisfaction; realness; recognition d-prime (pp. 1114-1117)","Known-groups effects, unmedicated ADHD versus controls: omission rate d = 1.19; commission rate d = 0.61; reaction-time variability d = 1.00; head rotation d = 0.81; distractor focus d = 0.74 (pp. 1117-1121). Medicated patients lay between the groups. No group effect for theta-beta ratio or oxy-Hb. No AUC or classification analysis.","VRSQ scores low in all groups ('little to no discomfort'), slightly higher in ADHD groups (d = 0.65-0.75); satisfaction M 1.07 and realness M 0.75 on a -3 to 3 scale with no group differences (p. 1122); 3 of 75 excluded for not following CPT instructions; 3D gaze data corrupted in 7 datasets and gaze-focus data in 3; fNIRS quality failed in 23 (p. 1117)",raw data from the authors on request (p. 1125); Lab Streaming Layer is an open tool; commercial Unity assets used,n/a,"n/a (18-50 years). Procedural notes: eye-tracker calibration, 45-s familiarisation, no eye make-up for tracking quality (pp. 1113, 1116).",none,"""the combined assessment of CPT, actigraphy, and eye tracking parameters appears to be a valid approach"" (p. 1111) | ""Still, mean scores in all three groups indicated little to no discomfort."" (p. 1122) | ""a subject-level classification is not yet possible"" (p. 1112)","A worked example of recording head rotation from HMD tracking and gaze from an in-headset eye tracker as separate, synchronised streams in a seated immersive assessment, with each stream separating a clinical group from controls. This review can cite it when it argues that the TMT-VR head and eye data can be read as motor and attentional components, and as a template for reporting per-stream data loss, which the TMT-VR eye mode will also need to report.","About 24 per group, young adults, many outcomes without correction across modalities; no diagnostic accuracy statistics; eye-tracking data loss of about 10%; funded by a pharmaceutical company (MEDICE) with declared advisory roles.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,"Head rotation (90 Hz tracking) and gaze allocation (50 Hz eye tracking) were recorded simultaneously and analysed as separate indices: head movement as hyperactivity, distractor gaze as attentional capture (pp. 1115-1116, 1120-1121). This is the closest analogue in the set to the author's eye-plus-head decomposition plan.",n < 30 per group | industry funding | per-modality data loss | no diagnostic accuracy statistics,,"abstract, methods, results, discussion and limitations (two-column text interleaved; introduction and discussion read in part)",04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04b_vr_assessment_B,selected sections (see what_i_read),
LIT-0123,03_VR_Assessment_Validity_Standards,"Zygouris, S., & Tsolaki, M. (2015). Computerized cognitive testing for older adults: A review. American Journal of Alzheimer's Disease and Other Dementias, 30(1), 13-28. https://doi.org/10.1177/1533317514522852",2015,Computerized Cognitive Testing for Older Adults: A Review,10.1177/1533317514522852,"VR assessment framework, guideline or standard (evaluation criteria for computerised tests in older adults)",narrative review (Medline search December 2012 plus cross-referencing; 76 citations; 17 batteries plus 4 experimental instruments),"n/a (review of batteries for older adults, MCI and dementia)",n/a,"Desktop and laptop PCs, touchscreens, tablets, telephone, web (Table 1, pp. 15-16)","non-immersive (screen, tablet, pen, keyboard); VR noted as almost absent, with the CAMCI driving task the only exception (p. 24)",not reported,"Mouse, keyboard keys, two-button boxes, touchscreens, voice (Table 1). Touchscreens are debated: intuitive for some, but said to reduce sensitivity in reaction-time tasks and to induce muscle fatigue in older adults (p. 25).",n/a; no trail test discussed,n/a,"Battery-level: accuracy, response times, throughput (correct responses per minute, ANAM, p. 14), domain indices, automated reports","Criteria applied across batteries (pp. 14, 24): normative data, scoring and reporting, administration length, alternate forms, languages, discriminant validity, test-retest reliability, concurrent validity, who administers, hardware and input. Examples: CANTAB norms n = 3,000; CNS Vital Signs norms n = 1,662 aged 8-90; CANTAB Mobile norms n = 4,000; CAMCI sensitivity 86% and specificity 94% for MCI (p. 20); MicroCog 98% and 83% (p. 21).",Computerised testing 'well tolerated by older adults' (p. 25); CogState speed judged too fast by some older adults (p. 20); mouse difficulties in ANAM DEMBAT led to more detailed instructions and safeguards (p. 14); computer illiteracy can cause anxiety and lower performance (p. 25),Maki et al. visuospatial test distributed freely (p. 23); otherwise commercial or research-only tools,n/a,"Audio instructions and touchscreen responses (CANS-MCI, p. 20); verbal instructions in 18 languages (CANTAB Mobile, p. 21); a computer-competency check before testing (Kluger et al., p. 23); practice sessions improve test-retest reliability (CANS-MCI, p. 20); short tests reduce fatigue and suit repeat testing (p. 24); adaptive testing reduces burden and floor or ceiling effects (p. 22); tests aimed at high functioning may be unsuitable for severely impaired people (p. 25).",none,"""equivalence between pencil-and-paper tests and their computerized adaptations cannot be taken for granted"" (p. 24) | ""their discriminant validity should be considered more important than their concurrent validity when judging their psychometric abilities"" (p. 24) | ""VR technology is still markedly absent from standardized computerized neuropsychological tests and batteries"" (p. 24)","Provides the evaluation criteria that this review can apply to XR trail tests as if they were computerised batteries for older adults (norms, alternate forms, administration time, who administers, input device, languages, discriminant and test-retest evidence), and the argument that discriminant validity outranks concurrent validity for a new format. Also documents the 2015 baseline in which VR was absent from standardised computerised testing, and records that alternate or randomised forms (ANAM, CogState, CNS Vital Signs) are an accepted answer to practice effects.","Narrative, developer-dominated literature as the authors concede (p. 14); search closed in 2012; no quality appraisal; most tools are commercial and non-immersive.","openness: not addressed | validation against diagnosis or the paper test: argues discriminant validity matters more than concurrent validity for a new format, and that equivalence with paper cannot be assumed (p. 24) | clinical groups and ageing: not addressed | layout randomisation (in principle): alternate or randomised forms are standard practice for repeat testing (pp. 14, 19) | depth: not addressed | head-gaze dwell for older adults: input devices affect sensitivity and fatigue in older adults, so a hands-free method needs its own evidence (p. 25) | training potential: not addressed",none,"Throughput (correct responses per minute) was more sensitive than accuracy in early Alzheimer's disease (ANAM DEMBAT, p. 14); response speed measures separated minimally impaired from worried-well groups (COGDRAS, p. 18). Speed is the sensitive component; no gaze or kinematic separation.",narrative review | search to 2012 | developer-sourced evidence | non-immersive tools,The note's design class 'Empirical observational/cross-sectional study' is wrong; this is a narrative review.,full text,04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04b_vr_assessment_B,full text,
LIT-0141,03_VR_Assessment_Validity_Standards,"Pieri, L., Tosi, G., & Romano, D. (2023). Virtual reality technology in neuropsychological testing: A systematic review. Journal of Neuropsychology, 17(2), 382-399. https://doi.org/10.1111/jnp.12304",2023,Virtual reality technology in neuropsychological testing: A systematic review,10.1111/jnp.12304,"VR assessment framework, guideline or standard (systematic review of VR tests)","PRISMA-guided systematic review, preregistered (PROSPERO CRD42021257744), 2000-2021","287 studies (1,722 records screened); 154 from 2000-2015 and 134 from 2016-2021; immersive versus non-immersive coded by HMD use (pp. 385-386)",n/a,"n/a; notes consumer HMDs since 2016 and standalone 6DoF headsets (Quest 2, Pico Neo 3, Vive Focus 3) (pp. 386, 393)",mixed (immersive and non-immersive studies),not reported,not reported,n/a. No VR trail test appears among the examples; TMT and CTT appear only as paper criteria (pp. 389-391).,"n/a; notes that VR software can generate 'multiple versions (i.e. scenes) of the same task', raising stimulus variability and sensitivity to change (p. 384)","n/a; highlights eye-tracking exploration patterns, head and hand motion signatures as digital biomarkers (p. 384)","Quality criteria for clinical readiness: psychometric properties (validity, reliability, sensitivity) plus normative data from a large healthy sample (pp. 385, 387). Only 4 studies in the pre-registered search reported norms and only 3 tools met the bar: Nesplora AULA (n = 1,272), Nesplora Aquarium (n = 1,469), Systemic Lisbon Battery (n = 243) (Table 1, p. 388). Extraction fields: first author, year, sample size, immersive or not, cognitive functions, clinical condition, tool name, availability (on request, online, commercial), norms, validity evidence (p. 386). TMT-related correlations in included studies: Davison 2018 parking and arranging tasks with TMT-A tau .25-.49 and TMT-B tau -.38; PIT-360 with TMT-A r = .50 (p. 390); Ecotrain with CTT-A r = .70 and CTT-B r = .80; Art Gallery Test with CTT interference r = .45 (pp. 390-391).","Cybersickness, uncanny valley, cost (300-4,000 EUR headsets) and clinician training named as barriers; VR 'has shown good usability and acceptability amongst elderly people' but is unsuitable for some motor or severely impaired patients (p. 384)","Availability coded per tool as on request, online or commercial; Appendix S1 lists all included studies (p. 386)","n/a (139 rehabilitation or training studies excluded, Fig. 2, p. 387)","Design constraints specific to VR for older people acknowledged with a citation (Ijaz et al. 2022, p. 384); administration simplicity of paper tests 'cannot be matched by VR systems' for severely impaired patients (p. 384)",none,"""only very few instruments are ready for clinical use, reporting psychometric proprieties (e.g. validity) and providing normative data"" (p. 382) | ""if a VR test correlates weakly with a traditional test, it does not necessarily imply that the test is not satisfactory"" (p. 393) | ""recreating construct-driven tests in VR can result in a mere superimposition of stimuli on the 3D virtual environment"" (p. 385)","The external benchmark for this review's claim that XR trail tests are rarely validated: across 287 VR testing studies only three tools had norms, and the review's own criteria (validity, reliability, sensitivity, norms, availability) are a ready-made quality grid. It also warns that convergent correlation with paper tests is a biased standard because the criteria themselves have limited ecological validity, and it classes construct-driven adaptations, which include trail tests, as the less ambitious use of VR. Its silence on any VR trail test shows the gap this review fills.","A descriptive map without risk-of-bias appraisal or pooled estimates; domain labels follow the original authors; search ended November 2021, before most XR trail-test papers.","openness: not addressed | validation against diagnosis or the paper test: psychometric validity and sensitivity are 'rare' and norms rarer across VR tests (p. 393) | clinical groups and ageing: most VR tests remain research prototypes tested on small samples, with no age-range analysis given | layout randomisation (in principle): multiple scene versions of one task are named as a VR advantage for variability and sensitivity to change (p. 384) | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed (training studies excluded)","CTT scores serve as criteria for VR attention and navigation tasks (Art Gallery Test r = .45 with CTT interference; Ecotrain r = .70 and .80 with CTT-A and CTT-B times, pp. 390-391), so a colour-alternation XR version would have precedent as a construct but none as a VR task in this map.",Eye-tracking exploration patterns (neglect subtypes) and head or hand 'motion signatures' as biomarkers are named as VR-specific measures (p. 384); no decomposition method.,no risk-of-bias appraisal | search to 2021 | domain coding by original authors,"The note says '4 of 287 studies reported normative data'; the text reports 4 studies in the pre-registered search (258 studies) and none among the 29 added, corresponding to 3 tools (Table 1).",full text,04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04b_vr_assessment_B,full text,
LIT-0175,03_VR_Assessment_Validity_Standards,"Rizzo, A. A., Schultheis, M., Kerns, K. A., & Mateer, C. (2004). Analysis of assets for virtual reality applications in neuropsychology. Neuropsychological Rehabilitation, 14(1-2), 207-239. https://doi.org/10.1080/09602010343000183",2004,Analysis of assets for virtual reality applications in neuropsychology,10.1080/09602010343000183,"VR assessment framework, guideline or standard",conceptual review (asset specification with illustrative studies),"n/a. Cited samples: McGeorge 2001, 5 TBI patients and 5 controls, real versus virtual errands r = .79 (p. 214); Pugnetti 1998 mixed neurological group versus controls on a VR-WCST (p. 213); Christiansen 1998 virtual kitchen, 30 patients (p. 219).",n/a,n/a (HMD and flatscreen systems of the 1990s),mixed,not reported,"Not a task. Warns that data-gloves, joysticks and 3D mice may burden cognitively impaired users (p. 216); lists adapted interfaces including speech, expired air, tracked eye movement and biosignals for people with motor impairment (p. 225).",n/a. Trail-relevant item: Connor et al. 2002 trained a haptic-joystick 'Trails B' type task on a flatscreen with error-free guidance; error-free training gave faster responses than errorful training in some cases (p. 219).,n/a,n/a; asset 5 names complete performance capture with replay from first-person and 'God's eye' views and head-tracking replays in the Virtual Classroom (pp. 220-222),"Secondary: VR-WCST and WCST gave comparable patient-control separation but weak intercorrelation, read as measuring different aspects (p. 214); VET real versus virtual r = .79 and both separated TBI from controls where the BADS did not (p. 214).",Christiansen 1998 virtual kitchen: 30 patients with minimal side effects and acceptable test-retest reliability (p. 219); otherwise no numbers,n/a; foresees 'low-cost libraries' of downloadable environments and warns about marketed tools without evidence (pp. 231-232),n/a (review); notes Brooks 1999 route training 15 min per weekday for three weeks with transfer to the real ward (p. 215),Older post-stroke drivers revised their goals after a VR driving system (p. 224); fall prevention in at-risk elderly listed among safety applications (p. 224); interfaces must be learnable by cognitively impaired users (p. 216); professionals should monitor reactions (p. 234).,"none (colour is one WCST-analogue sorting dimension, p. 213)","""VR is not a panacea for all challenges in neuropsychology."" (p. 234) | ""it becomes imperative that research be conducted to determine the incremental value of VR-specific assets"" (p. 210) | ""Many modes of VR interaction ... while easily mastered by unimpaired users, could present problems for those with cognitive difficulties"" (p. 216)","The asset list is the oldest checklist in the set and still the most useful for the exergame and training arm: stimulus control and hierarchical difficulty, ecological scenarios, immediate multisensory feedback, cueing for error-free learning, complete performance capture and replay, pause, safety, adapted interfaces, gaming features for motivation, avatars, distributable libraries and self-guided use (pp. 211-233). This review can map the TMT-VR and the planned exergame onto each asset, cite Connor et al. 2002 as the earliest trail-type error-free training, and use the demand for incremental value over non-immersive tools as a review criterion.","Pre-2004 technology and case-level evidence; conceptual rather than systematic; asset claims are prospective and several (avatars, libraries, self-guided testing) were explicitly unrealised at the time.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: adapted and hands-free interfaces (including tracked eye movement) are proposed to widen access, but interaction methods that are easy for unimpaired users may burden impaired users (pp. 216, 225) | training potential: gaming features for motivation (pp. 226-228) and the haptic Trails-B error-free training precedent (p. 219)",none,Complete capture and replay of head movement in the Virtual Classroom separates looking away from target errors (pp. 221-222); adapted interfaces aim to reduce the share of peripheral motor impairment in cognitive scores (p. 225).,conceptual review | pre-2004 evidence | case-level examples,,"abstract, introduction, all twelve asset sections and conclusions (pp. 207-234); references skipped",04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04b_vr_assessment_B,selected sections (see what_i_read),
LIT-0196,03_VR_Assessment_Validity_Standards,"Ribeiro, N., Vigier, T., Han, J., Kwon, G. H., Choi, H., Bulteau, S., & Prie, Y. (2024). Three virtual reality environments for the assessment of executive functioning using performance scores and kinematics: An embodied and ecological approach to cognition. Cyberpsychology, Behavior, and Social Networking, 27(2), 127-134. https://doi.org/10.1089/cyber.2023.0314",2024,Three Virtual Reality Environments for the Assessment of Executive Functioning Using Performance Scores and Kinematics: An Embodied and Ecological Approach to Cognition,10.1089/cyber.2023.0314,other (immersive executive tasks with hand kinematics; convergent validity against paper and tablet tests),"cross-sectional convergent-validity study, preregistered (OSF KASJ5)","60 adults aged 18-72 (M 43.25, SD 17.28; 35 women), French speakers, all but one with high-school graduation; 55 had used VR before; no cognitive impairment (p. 128)",no,"Meta Quest 2 standalone (1832 x 1920 px per eye, up to 90 Hz, 90-degree field of view); Unity, targeted at 60 fps (pp. 128, 130)",immersive VR HMD,"not reported (tasks performed in front of a conveyor belt, a self-checkout and shelves)","Quest 2 controllers for grasping and placing objects, chosen over hand tracking for reliable gripping (p. 130); touchscreen in VR operated with the virtual hand","Three about 10-min environments after a 3-min familiarisation: Belt (sort objects by material while ignoring colour, Stroop-like), Mart (self-checkout errand with budget and discount code, MET-like), Shelves (book sorting with changing rule, WCST-like) (pp. 129-130)",Belt: position and colour of bins and objects randomised between rounds (p. 129); otherwise fixed scenes; 3D reaching tasks with objects at arm's length,"Performance scores per environment (14 outcomes) and hand kinematics (average speed, duration, distance per environment); paper tests (MoCA, MMS, Stroop, TMT, MCST, span, FAB, fluencies, reading) and the THINC-it tablet battery (p. 130)","FDR-corrected Pearson network: kinematics correlated with scores within and across environments; categorical fluency, MoCA, TMT and FAB related to all three VR tests; all THINC-it outcomes related to VR results (p. 131). Coefficients only in supplementary tables; described as strong (r > .5), moderate (r > .3) or approaching moderate (r > .25) in Results (p. 131) and as 'weak to moderate' in Limitations (p. 133). Externally paced Belt showed fewer kinematic connections (p. 131). No reliability, norms or clinical data.","No participant among 60 reported cybersickness symptoms, as monitored by the examining psychologist after each session, without a named scale (p. 131); 3-min familiarisation and 10-min tasks chosen to limit sickness (p. 130); no technical problems",Data from the corresponding author on substantiated request; distributions and significant correlations in Supplementary Data S1 (p. 131); software not stated as available,n/a,Familiarisation scene checks that the participant can read instructions and see a sign at 3 m (p. 128); wireless headset chosen for comfort; no age analysis despite the 18-72 range,"Belt uses four object colours (green, yellow, red, blue) that coincide with bin colours to create interference (p. 129); no colour-vision screening or palette rationale stated","""No participants among the 60 reported any symptoms related to cybersickness."" (p. 131) | ""self-paced tests, such as Mart and Shelves, may yield richer outcomes in terms of variance shared with other cognitive tests"" (p. 131) | ""the strength of the adjusted correlations between VR and typical test indicators generally varies from weak to moderate"" (p. 133)","The closest hardware analogue to the standalone TMT-VR in this set (Unity, Quest 2, controllers, short familiarisation, about 10-min tasks, automatic kinematic logging) with convergent correlations against paper tests including the TMT in adults 18-72. This review can cite it for hand kinematics as an added measurement layer, for keeping the TMT-VR self-paced, and as a case of the standard psychometric gap (no reliability, norms, clinical group). The randomised Belt layout is a non-trail precedent for per-run randomisation.","Healthy, educated, VR-experienced volunteers with a MMS ceiling; no coefficients in the main text and inconsistent descriptions of their size; sample size set by practical constraints; ecological validity equated with face validity in the abstract; cybersickness not measured with a scale.","openness: not addressed | validation against diagnosis or the paper test: convergent correlations only, no diagnostic validation, and the authors list patient-control discrimination as future work (p. 133) | clinical groups and ageing: spans 18-72 years but healthy adults only and no age analysis | layout randomisation (in principle): Belt randomises bin and object positions and colours between rounds (p. 129) | depth: not addressed (3D reaching tasks, but depth is not a manipulated variable) | head-gaze dwell for older adults: not addressed (controllers preferred over hand tracking for gripping reliability) | training potential: not addressed","Colour-category interference task (Belt) in VR with randomised colour assignment; useful as a design precedent for a colour-based VR task, but it is a sorting task and no colour-vision check is reported.","Hand speed, duration and distance travelled are logged per environment and correlate with cognitive scores across tasks (p. 131); suggested next-level indices are peak velocity, movement time and initial direction errors (p. 132). Kinematics stand beside, not apart from, cognitive scores; no gaze stream.",healthy sample | ceiling effects | coefficients in supplement only | no symptom scale | n = 60 without power analysis,,full text,04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G04b_vr_assessment_B,full text,
LIT-0016,04_VR_MCI_Dementia_Screening,"Liu, Q., Song, H., Yan, M., Ding, Y., Wang, Y., Chen, L., & Yin, H. (2023). Virtual reality technology in the detection of mild cognitive impairment: A systematic review and meta-analysis. Ageing Research Reviews, 87, 101889. https://doi.org/10.1016/j.arr.2023.101889",2023,Virtual reality technology in the detection of mild cognitive impairment: A systematic review and meta-analysis,10.1016/j.arr.2023.101889,VR MCI or dementia screening (non-trail),systematic review and bivariate random-effects meta-analysis of diagnostic accuracy (PROSPERO CRD42022302139),"14 studies in 13 reports (2012-2021; Greece, Italy, China, Cuba, Brazil, Switzerland); 1461 participants (abstract; 1464 in Results); 624 MCI cases in the accuracy tables (853 MCI in Table 2); study mean ages 63.75-77.65 y (pp. 3-4, 8)",yes; MCI versus healthy controls (aMCI in 4 studies),"pooled: touch-screen tablets (7 datasets), PC with mouse/keyboard or joystick (3), 'full-immersive' systems with body ('Nature') interaction (da Costa 2021 SOIVET; Tarnanas 2013 VR-ADL and VR-DOT) (p. 3; Table 1 pp. 5-7)","mixed (8 non-immersive, 6 'immersive' = semi + full; 4 full-immersive datasets by the authors' count, p. 3)",not reported,touch screen; mouse/keyboard; joystick; body movement for the immersive tasks; no dwell or button rules extracted,"ADL and navigation tasks: virtual supermarkets (VSM, VSP, VSM-RAR), museum (VAP-M), fire-evacuation day-out task (VR-DOT), reorientation (VReoT), maze (SOIVET), Smart Aging serious game, plus two tablet batteries (BHA, MemTrax) that count as VR only under the authors' broad definition",n/a (review); no layout or depth information extracted,sensitivity and specificity at the authors' recommended cut-off; Discussion singles out performance time and intra-individual reaction-time variability as VR-enabled markers (p. 9),"pooled sensitivity 0.89 (95% CI 0.82-0.94), specificity 0.91 (0.82-0.96), DOR 79.25, SROC AUC 0.95 (0.93-0.97); individual sensitivities 0.72-1.00, specificities 0.62-1.00; I2 0.81 (sens) and 0.87 (spec) (p. 4; Table 3 p. 8). Immersive subgroup (6 datasets) sens 0.95 (0.85-0.98), spec 0.98 (0.82-1.00), AUC 0.99; non-immersive (8) 0.81/0.81, AUC 0.86; no significant difference (p. 7; Table 4 p. 10). Mean age >=70 (9 datasets) AUC 0.97 versus <70 (5) AUC 0.86, P < 0.001 (p. 7). Threshold effect (Spearman -0.534, P = 0.049); Deeks' test P = 0.28 (p. 7)","'no adverse reactions were reported in the included studies'; acceptance described as high (p. 10); most administration times under 20 min, MemTrax 1.5-2.5 min (p. 10); no SSQ, SUS or dropout data pooled",review data 'available from the corresponding author upon reasonable request' (p. 11); code of the tools not discussed,n/a,"HMDs and gloves 'place a burden on the experience for older adults' and must be weighed when planning screening (p. 9); short, self-administered tests favoured for motivation (p. 10); higher accuracy in the >=70 subgroup attributed to slower, more cautious responding (p. 9)",none,Virtual reality-based tests have shown considerable detection performance in detecting MCI (p. 1) | none of the studies mentioned the use of thresholds beforehand (p. 4) | no adverse reactions were reported in the included studies (p. 10),"Benchmark for the claim that VR tasks separate MCI from healthy ageing with a pooled AUC of about 0.95, and for the finding that immersion level did not change accuracy. This review should quote the estimate with its caveats, note that only 4 of 14 datasets were head-mounted or CAVE systems, and that no trail test was included.","Case-control designs, no pre-specified thresholds in any study, high heterogeneity, two datasets from one Tarnanas report and two tablet batteries that are not VR inflate the pooled estimate. The <70 subgroup specificity is printed as 0.98 in the text but 0.89 in Table 4.",openness: not addressed | validation against diagnosis or the paper test: shows the diagnosis-referenced standard that XR trail tests have not met; no trail test included | clinical groups and ageing: not addressed (no trail tests) | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,proposes task time and intra-individual reaction-time variability as VR-captured markers of slowed processing in MCI (p. 9); no separation of search from motor time,pooled mostly from non-immersive tasks | same-data cut-offs in primary studies | high heterogeneity (I2 > 0.8) | includes non-VR tablet tests | immersive-subgroup DOR CI 37-26267,none material,full text,05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,full text,
LIT-0029,04_VR_MCI_Dementia_Screening,"Clay, F., Howett, D., FitzGerald, J., Fletcher, P., Chan, D., & Price, A. (2020). Use of immersive virtual reality in the assessment and treatment of Alzheimer's disease: A systematic review. Journal of Alzheimer's Disease, 75(1), 23-43. https://doi.org/10.3233/JAD-191218",2020,Use of Immersive Virtual Reality in the Assessment and Treatment of Alzheimer's Disease: A Systematic Review,10.3233/jad-191218,VR MCI or dementia screening (non-trail),systematic review without meta-analysis (PROSPERO CRD42018115173); Cochrane risk-of-bias and ROBINS-I,"9 studies (5 assessment, 4 treatment) in people with AD or MCI; assessment samples: Fernandez-Montenegro n = 20 mixed, Gago 20 AD + 19 controls, Seo 20 MCI + 22 controls, Zakzanis 2 AD + 16 controls, Howett 45 MCI + 41 controls; treatment: Bourrelier 7 MCI + 14 controls, two single-case studies, Micarelli 47 with vestibular hypofunction (pp. 28-32)",yes; AD dementia and MCI,Oculus Rift DK2 with Kinect 2; Oculus Rift; CAVE (Seo; Bourrelier); Proview XL-50 HMD with data glove; HTC Vive (Howett); phone-in-HMD 'Revelation' headset (pp. 28-32),"mixed (HMD and CAVE only; 2D-screen studies excluded by design, p. 26)",mixed (seated for Fernandez-Montenegro; walking in Howett; standing on virtual stair for Gago; others not reported),"joystick; data glove; real walking plus controller trigger (Howett); whole-body motion tracking (Seo, Bourrelier); head steering (Micarelli)","object recall; postural perturbation; IADL (ATM, bus); route learning; path integration; fruit-picking reaching; navigation training; racing game",n/a (review),"distance errors, kinematics (hand/head speed), errors, completion time, postural power spectra; acceptability extracted but 'no specific data' in most studies (Tables 2a-2b)","Howett: AUC 0.90 (MCI biomarker+ vs -) versus 0.57 for TMT-B and 0.53 for ACE-R (p. 30, Table 2a p. 35); Seo: 92.9% accuracy, 90% sensitivity, 95.5% specificity with FCSRT plus hand and head speed, effect sizes 1.0-1.5 (p. 34); Fernandez-Montenegro: all tasks discriminated AD from controls, P < 0.001, confounded by age and education (p. 30)","'None reported any issues with iVR tolerability' (p. 23); all participants completed sessions in 4 of 5 assessment studies; some 'advanced' AD patients did not complete Fernandez-Montenegro (p. 30); Zakzanis: controls' cybersickness rose during versus after immersion (r = 0.65, P = 0.01), AD patients did not complete the questionnaire (p. 34); Micarelli: nausea and disorientation fell in the VR group (p. 37)",not stated,"Bourrelier: single CAVE fruit-harvesting session, 6 x 3 min, versus physiotherapy; MCI made fewer appropriate movements in VR (interaction P = 0.01); enjoyed more than physiotherapy (pp. 31-32). White and Moussavi: 45-min navigation training 3x/week for 7 weeks (16 h), n = 1, MoCA stable 23-26 over 28 weeks. Optale: 15 min 3x/week for 12 weeks then tapering (13.5 h), n = 1, scores stable. Micarelli: 20 min/day head-steered racing game added to vestibular rehabilitation, 1 month; larger vestibular gains, Cohen's d 0.25-1.78 (pp. 31-37). Verdict: 'positively rated but did not demonstrate reliable benefit' (p. 23)","adjust equipment for hair, visual acuity and mobility (p. 37); HMDs 'relatively cumbersome and heavy' (p. 37); test software on cognitively intact people first and limit exposure duration (p. 40); risk that people with dementia confuse real and virtual worlds (p. 40); hypothesis-driven tasks tied to neurodegeneration (p. 39)",none,None reported any issues with iVR tolerability in participants with MCI and AD on assessment or treatment tasks. (p. 23) | Some studies did mention the need to adjust equipment according to hair/visual acuity and mobility (p. 37) | iVR tasks should adopt a hypothesis driven approach targeting specific cognitive processes (p. 39),"Supports the tolerability claim for immersive VR in MCI and AD and gives the design principle that tasks should target a hypothesised process rather than a complex scenario. Also the source for the thin, case-study-level evidence on immersive cognitive training in AD.","Only nine small studies to July 2019; no meta-analysis; acceptability was rarely measured, so 'no issues' means 'not reported' in most cases; one author (Howett) was an author of the strongest included study.","openness: not addressed | validation against diagnosis or the paper test (indirect): even the iVR AD field had only one hypothesis-driven, biomarker-referenced study | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: iVR training in AD/MCI was enjoyed but showed no reliable benefit (case studies, n = 1-21)",none,"notes that Seo's task did not separate spatial and episodic memory components, so 'it is unclear which aspects of the task discriminated' (p. 39); argues for isolating one process per task",n = 9 studies | no quantitative synthesis | acceptability unmeasured in most studies | author overlap with Howett 2019,none,full text,05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,full text,
LIT-0035,04_VR_MCI_Dementia_Screening,"de Nobile, A., Borghi, I., De Pasquale, P., Berger, D. J., Maselli, A., Di Lorenzo, F., Savastano, E., Assogna, M., Casarotto, A., Bibbo, D., Conforto, S., Lacquaniti, F., Koch, G., d'Avella, A., & Russo, M. (2025). Anticipatory reaching motor behavior characterizes patients within the Alzheimer's disease continuum in a virtual reality environment. Alzheimer's Research & Therapy, 17, 78. https://doi.org/10.1186/s13195-025-01726-6",2025,Anticipatory reaching motor behavior characterizes patients within the Alzheimer's disease continuum in a virtual reality environment,10.1186/s13195-025-01726-6,VR MCI or dementia screening (non-trail),cross-sectional three-group comparison (GLMM); no classifier,"61 right-handed adults, age 72 +/- 6: 21 HC (7 male; 68.8 y; MMSE 29.3), 21 MCI (13 male; 74.0 y; MMSE 25.5), 19 AD (10 male; 73.9 y; MMSE 21.4, inclusion MMSE 14-26) (Table 1 p. 3)","yes; MCI (early symptomatic AD) and AD dementia, Memory Clinic Fondazione Santa Lucia","HTC Vive Pro 2 (90 Hz, 120 deg FOV) with controller, wrist tracker and base station; Unity with SteamVR, custom C# (p. 3)",immersive VR HMD,"seated ('to avoid any risk of falling due to any VR discomfort', p. 4); chair placed to match the virtual room",controller held in the right hand drives a 5-cm yellow cursor; reaching: cursor must enter a 9-cm blue target sphere within 750 ms of movement onset (onset = speed > 5 cm/s or 5 cm from home) and stay 1 s; no button press (p. 4),centre-out reaching to 8 targets at 30 cm on a circular board; targets appear in a fixed counter-clockwise sequence after a 1-1.5 s random foreperiod; 1 familiarisation block + 10 blocks x 8 = 80 trials with breaks (p. 4),fixed custom: 8 equidistant targets on a frontal board; third dimension used only in that the board stands in front of the seated participant; target size fixed,"success rate; anticipation rate (speed peak before the go signal); anticipation direction (angle between anticipatory displacement and target vector); controller position at 90 Hz, 10 Hz low-pass; kinematic onset at 10% (movement) or 20% (anticipation) of peak speed (pp. 4-5)","anticipation rate HC < MCI (beta = 1.06, p < 0.05) and HC < AD (beta = 1.86, p < 0.001); MCI = AD n.s. (p. 5); success rate HC > AD (beta = -2.31, p < 0.001), MCI = HC; learning across blocks only in HC (block x group p < 0.001) (p. 6); anticipation falls with MMSE (beta = -0.15, p < 0.01) (p. 7); AD anticipations aim at the previous target (mu = 308 +/- 3 deg, Rayleigh p < 0.05), HC and MCI uniform (pp. 7-8); no AUC, sensitivity or specificity",verbal check for dizziness or nausea at each break with extended rest or termination planned; 'participants included in this study did not experience any of the discomforts' and reported enjoying VR (p. 4); no questionnaire; no dropouts reported,data shared through a Google Drive link (p. 10); code not stated; CC BY-NC-ND,"n/a (Discussion proposes VR motor rehabilitation and tele-rehabilitation, p. 10)",seated administration for fall safety; virtual room replicates the real room 'to minimize any disorientation' (p. 4); verbal instructions plus videos of a lab member performing the task (p. 4); 750-ms deadline relaxed from 500 ms after piloting because older participants rarely met it (p. 4); short breaks between blocks,yellow cursor sphere on a grey board with blue targets (p. 4); no rationale given,"Participants were seated during the whole experiment to avoid any risk of falling due to any VR discomfort that may arise. (p. 4) | participants included in this study did not experience any of the discomforts (p. 4) | AD participants aimed mostly towards the previous target (mu = 308 deg +/- 3 deg, p < 0.05) (p. 8)","Closest precedent for a controller-mode, seated, sequential reaching task in MCI and AD. This review can cite it for three kinematic markers the TMT-VR controller mode could log: premature movement before a target is available, movement aimed at the previous target (perseverative bias), and trajectory dispersion. Also evidence that a 90-Hz controller stream is enough for such markers.","No diagnostic accuracy, no validation against a second test, groups unmatched for sex and age (HC younger by 5 y, not covaried), and the 750-ms deadline forces speed-accuracy trade-offs; the sequential target order makes anticipation partly a learning measure.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: authors argue VR reaching could serve motor-cognitive rehabilitation, but no training was tested",none (colour used only for cursor and targets),separates preparation (anticipation before go) from execution (success within 750 ms) and reads anticipation as failed inhibitory control; trajectories of AD 'much less smooth' (p. 5); a model for logging pre-selection movement in the TMT-VR,n < 30 per group | no classifier or AUC | groups not age- or sex-matched | fixed predictable target order,none,full text,05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,full text,
LIT-0048,04_VR_MCI_Dementia_Screening,"Gausemel, A., & Filkukova, P. (2025). Innovations in dementia screening: A systematic review and meta-analysis of virtual reality assessments. Frontiers in Psychology, 16, 1606562. https://doi.org/10.3389/fpsyg.2025.1606562",2025,Innovations in dementia screening: a systematic review and meta-analysis of virtual reality assessments,10.3389/fpsyg.2025.1606562,VR MCI or dementia screening (non-trail),systematic review and Bayesian bivariate meta-analysis of diagnostic accuracy (MetaBayesDTA); QUADAS-2 with a machine-learning validation domain,"29 studies (2012-2024; 19 after 2020; South Korea 10, Greece 5, China 4, Italy 3), 2,923 participants of whom 1,396 MCI; study mean ages 62.3-77.7 y; 6 studies aMCI only; 13 used machine learning (pp. 6, 11)",yes; MCI (and aMCI) versus healthy controls,"15 fully immersive (headsets, e.g. Samsung Odyssey, virtual kiosk test with HMD and hand controllers), 3 semi-immersive (CAVE/projection), 8 non-immersive (tablet, desktop) (p. 6; Table 4 pp. 7-9); Park 2022 coded non-immersive, Tarnanas 2013 full with motion tracking and treadmill","mixed (15 immersive HMD / 3 semi / 8 non-immersive by the authors; counts sum to 26 of 29 as printed, p. 6)",not reported,"hand controllers with eye tracking (virtual kiosk test), touch, mouse/keyboard, motion capture; movement data used as predictors in 9 studies (p. 10)","ADL scenarios in 21 of 29 (supermarket x5, kiosk ordering x5, fire evacuation, bus/ATM, household chores, grandchild care); the rest mazes, reorientation, EEG-synchronised tasks (p. 10)",n/a (review),"sensitivity/specificity; movement, eye-movement, EEG and speech features in ML studies; time to completion in 10 studies (5-30 min, Table 6 p. 17)","pooled sensitivity 0.883 (95% CI 0.846-0.918), specificity 0.887 (0.846-0.920), 'pooled accuracy 88.5%' (p. 11); ML studies (13) 0.888/0.885, non-ML (16) 0.871/0.878; immersive (15) 0.893 (0.855-0.922)/0.856 (0.824-0.884), non-immersive (14) 0.840/0.846; biomarker-referenced (3) 0.825/0.828; aMCI (6) 0.885/0.924 (p. 11); Deeks' P = 0.674 (p. 12); leave-one-out stable. Kiosk test: movement data alone 88.9% sensitivity, 66.7% specificity (p. 19); eye tracking alone 100% sensitivity, 0% specificity (p. 19); Altoida DNS 109 motor features, 84% sensitivity, 88% specificity, predicted conversion at 60 months with 94% accuracy (pp. 8, 20)","7 studies reported experience: VRNPT 94.7% satisfaction; VSM completed independently even with limited education; Jang 2023 no dropouts for cybersickness; Chua 100% completion; 'users report few side effects, such as cybersickness, especially when physical movement within VR environments is restricted' (p. 18); kiosk eye calibration adds about 7-10 min (p. 19)",review data in article and supplement (p. 21); tool code not discussed; Altoida DNS is a commercial FDA Breakthrough device (p. 19),n/a,"acceptance differs with education and culture (Siette 2024: 78% willing, 24.7% weekly; Mondellini 2022 Italian > Estonian) (p. 18); restrict physical movement to limit cybersickness (p. 18); self-administration cuts clinician time (p. 17); total test ideally 10-20 min (p. 19); specialised personnel and software costs are implementation barriers (pp. 18-19)",none,"the pooled accuracy metrics should be interpreted with caution, as they represent an exploratory overview rather than a true average (p. 21) | users report few side effects, such as cybersickness, especially when physical movement within VR environments is restricted (p. 18) | likely due to the individual data modalities, such as EEG and motor kinematics, rather than the level of immersion (p. 20)","Most recent and largest pooled estimate (29 studies) with the quality caveats this review needs: no study reported the interval between index and reference test, resubstitution ML models rated high risk, only two consecutive-sampling studies. Also the clearest statement that movement data, not immersion, carries accuracy, which supports logging controller kinematics in the TMT-VR.","Broad VR definition mixes tablets and HMDs; pooled across different reference standards (three used only MoCA or MMSE); authors concede the estimate is exploratory; immersion subgroup is confounded with publication date and ML use (p. 15). Internal arithmetic slips (immersion counts, 'four' holdout studies listed as four names).",openness: not addressed | validation against diagnosis or the paper test: provides the QUADAS-2 benchmark that XR trail tests should be judged against | clinical groups and ageing: not addressed (no trail tests among the 29) | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,"argues for simultaneous capture of motor, eye and EEG streams and notes movement was recorded concurrently in all 9 movement studies whereas EEG was concurrent in only 3 of 6 (p. 19); eye data alone added little in the kiosk test",heterogeneous reference standards | ML resubstitution risk | all studies unclear on flow and timing | immersion confounded with year and ML | mostly Asian samples,none; the note's immersive-subgroup figures are correct,"abstract, methods, results (Tables 4-7, subgroup and risk-of-bias sections), discussion, limitations, conclusion",05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,selected sections (see what_i_read),
LIT-0053,04_VR_MCI_Dementia_Screening,"Howett, D., Castegnaro, A., Krzywicka, K., Hagman, J., Marchment, D., Henson, R., Rio, M., King, J. A., Burgess, N., & Chan, D. (2019). Differentiation of mild cognitive impairment using an entorhinal cortex-based test of virtual reality navigation. Brain, 142(6), 1751-1766. https://doi.org/10.1093/brain/awz116",2019,Differentiation of mild cognitive impairment using an entorhinal cortex-based test of virtual reality navigation,10.1093/brain/awz121,VR MCI or dementia screening (non-trail),case-control diagnostic study with CSF biomarker stratification and MRI volumetry; cross-validated classification,"45 MCI (Petersen; CDR 0.5; 26 with CSF: 12 biomarker-positive, mean 75.4 y; 14 negative, 71.1 y) and 41 healthy controls (69.3 y) from Join Dementia Research; age, sex and education matched (Table 1 p. 1755)","yes; MCI, with prodromal AD defined by CSF amyloid and tau",HTC Vive with base stations tracking a 3.5 x 3.5 m space; Unity and SteamVR on an MSI VR One backpack PC (p. 1753),immersive VR HMD,walking (real locomotion; 'out of border' warning at 30 cm beyond the tracked area; researcher alongside) (p. 1753),real walking to numbered cones; trigger press on a hand-held controller logs the estimated return location (p. 1754),"path integration: walk an L-shaped route to cones 1-3, return to the remembered location of cone 1 without cues; 3 environments x 9 trials = 27, three return conditions (no change, boundary removed, surface detail removed) pseudo-randomised; 20-s habituation and 5 feedback practice trials (p. 1754)",open arena with boundary cues at infinity and no landmarks; cone positions pseudo-randomly generated per trial; depth used throughout (real-world scale walking),"absolute distance error (primary, cm), proportional angular and linear errors; MRI volumes of EC, alEC, pmEC, hippocampus, PCC; battery of ACE-R, FCSRT, Rey figure, TMT-B, Digit Symbol, 4MT (pp. 1755-1756)","MCI vs HC distance error +57.33 +/- 17.87 cm, P < 0.01; MCI+ vs MCI- +97.56 +/- 20.34 cm, P < 0.001 (p. 1758); error related to CSF tau (P < 0.05) and amyloid (P < 0.001), R2 0.64; EC and pmEC volumes each R2 0.38 with error (p. 1759). 10-fold cross-validated, covariate-adjusted AUC: MCI vs HC 0.82 (0.71-0.89), sens 0.84 spec 0.68 at > 157 cm, versus ACE-R 0.86 and TMT-B 0.79; MCI+ vs MCI- 0.90 (0.59-1.00), sens and spec 0.92 at > 196 cm, versus TMT-B 0.57 and ACE-R 0.53 (pp. 1760-1761)","'All participants successfully completed the path integration task with no reported nausea or tolerability issues' (p. 1758); 775 of 2295 trials (33.77%) excluded for leaving the tracked area, no group difference; no questionnaire",'Anonymized data are available on request' (p. 1757); code not stated,n/a,1:1 movement mapping chosen to remove vestibular mismatch (p. 1753); exclusion of visual or mobility impairment severe enough to compromise the test (p. 1753); habituation and feedback practice; researcher proximity for safety; larger tracked space recommended (p. 1763),"none (blue cones, textured ground; no rationale)","All participants successfully completed the path integration task with no reported nausea or tolerability issues. (p. 1758) | A 1:1 correspondence between movement in the real and virtual worlds eliminated vestibular mismatch and minimized nausea and other tolerability issues. (p. 1753) | Of 2295 trials, 775 were excluded (33.77%) because of the 'out of border' boundary being reached (pp. 1757-1758)","The field's strongest example of a hypothesis-driven immersive task validated against a biological reference with cross-validated AUCs and a neural correlate. This review can cite it for the diagnostic ceiling of spatial VR measures (AUC 0.90 for prodromal AD) and for the contrast with TMT-B (AUC 0.57 in the same participants). Not a reaching or trail task, so it bears on the spatial-accuracy argument only by analogy.",The biomarker comparison rests on 12 versus 14 patients (AUC CI 0.59-1.00); a third of trials were lost to the small tracked space; the MCI-versus-control AUC (0.82) did not beat the ACE-R.,"openness: not addressed | validation against diagnosis or the paper test (indirect): shows the biomarker-referenced standard no XR trail test has met | clinical groups and ageing: not addressed | layout randomisation: pseudo-random cone placement per trial is a randomised-layout precedent in immersive assessment | depth: not addressed (room-scale navigation, not a trail) | head-gaze dwell for older adults: not addressed | training potential: not addressed",none,decomposes distance error into angular and linear components; no gaze or hand timing,biomarker subgroups n = 12/14 | 33.8% trials excluded | MCI vs HC AUC not superior to ACE-R | single site,"the note gives DOI 10.1093/brain/awz121, which is the Maass and Shine commentary; the article DOI is 10.1093/brain/awz116 (p. 1751)",full text,05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,full text,
LIT-0056,04_VR_MCI_Dementia_Screening,"Ijaz, K., Ahmadpour, N., Naismith, S. L., & Calvo, R. A. (2019). An immersive virtual reality platform for assessing spatial navigation memory in predementia screening: Feasibility and usability study. JMIR Mental Health, 6(9), e13887. https://doi.org/10.2196/13887",2019,An Immersive Virtual Reality Platform for Assessing Spatial Navigation Memory in Predementia Screening: Feasibility and Usability Study,10.2196/13887,older-adult design and acceptance,randomised two-arm feasibility and usability study (VR versus standard PC); retrospectively registered (p. 11),"42 healthy community-dwelling older adults, mean 73.22 y (SD 9.26), 50-89 y; VR n = 22, PC n = 20; no MCI or dementia diagnoses (p. 5)",no,"VR-CogAssess: Oculus Rift HMD showing Google Street View 360-degree panoramas, Unity/C#; CH Products Flightstick joystick; Microsoft Band 2 for HRV and GSR (pp. 3-4)",immersive VR HMD (photorealistic panoramas) versus non-immersive PC,not reported,"joystick: tilt to turn the view, front trigger pressed with the thumb to move forward; deliberately slow turning speed; landmarks identified verbally (pp. 4, 6)","landmark recall: learn 6 Cambridge landmarks on a map and photographs, then find them in the panorama environment within 15 min; 5-min built-in tutorial with synthesised voice (pp. 4, 6)",fixed real-world street layout (Google Street View); teleport between panoramas; no scaling,"correct landmark recalls, navigational mistakes (wrong turns), task and session duration, PENS/IMI presence, intuitive controls, enjoyment, competence, stress; HRV (GSR discarded for noise) (pp. 5, 9)","VR > PC recall 4.55 vs 3.40 (t40 = -3.02, P = .004, d = 0.94); fewer mistakes 4.09 vs 5.90 (P = .04, d = 0.65); presence 4.59 vs 2.80 (P = .002, d = 0.99); enjoyment 5.64 vs 4.25 (P = .003); duration 10.45 vs 10.70 min n.s.; stress 2.73 vs 2.80 n.s.; HRV n.s. (Table 2 p. 8); no clinical validation","2 of 22 (9%) reported slight motion sickness after about 10 min (p. 8); intuitive-controls ratings equal across arms (4.45 vs 4.95, n.s.); some participants struggled initially with controls in both arms; session 33.6 min (p. 9); no dropouts reported",not stated,n/a,"five design propositions: minimal interface, controller gestures mapped to virtual motion with adjustable speed, sense of control, teach one skill at a time with pauses to seek help, customisable protocols (Textbox 1 p. 4); larger font and object sizes (p. 3); slow joystick to avoid motion sickness, which advanced users disliked, hence per-user speed settings (p. 9); extend the tutorial; adjust for tremor or musculoskeletal limits in clinic users (p. 10)",none,Only 9% (2/22) participants reported slight motion sickness toward the end of the session after approximately 10 min in VR condition. (p. 8) | The slow joystick reaction was our design decision to mitigate possible motion sickness as a consequence of sudden movements in immersive VR. (p. 9) | The tutorial should however provide 1 challenge or teach 1 skill at a time. (p. 9),"Design-guideline source for older-adult VR assessment: in-app voiced tutorial, one skill at a time, adjustable control speed, minimal interface. Also an early example of an immersive assessment that outperformed its desktop twin on presence and enjoyment without extra stress. Should not be cited for screening accuracy.","Healthy sample only, between-subject design with unequal computer skills across arms, retrospectively registered, no clinical measure, and the 'better recall in VR' finding may reflect the head-turning viewpoint rather than memory.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: joystick found no more intuitive than keyboard in older adults, which motivates hands-free selection but offers no gaze data | training potential: not addressed",none,none,healthy participants only | n = 42 between-subject | retrospective registration | no diagnostic outcome,the note tags the paper 'diagnostic accuracy' and 'dementia/AD'; it has no clinical group and reports no accuracy data,full text,05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,full text,
LIT-0068,04_VR_MCI_Dementia_Screening,"Liu, Y., Tan, W., Chen, C., Liu, C., Yang, J., & Zhang, Y. (2019). A review of the application of virtual reality technology in the diagnosis and treatment of cognitive impairment. Frontiers in Aging Neuroscience, 11, 280. https://doi.org/10.3389/fnagi.2019.00280",2019,A Review of the Application of Virtual Reality Technology in the Diagnosis and Treatment of Cognitive Impairment,10.3389/fnagi.2019.00280,VR MCI or dementia screening (non-trail),"narrative mini-review (no search method, 9 studies in one table)","nine studies summarised: e.g. Weniger 29 aMCI + 29 HC; Plancher 21 HC, 15 aMCI, 15 AD; Morganti 26 AD + 26 HC; Serino 15/15/15; Doniger 125 at-risk adults; two single cases (pp. 2-3)","yes (reviewed): aMCI, AD, stroke","not reported per study; discusses HMDs, 'handles', gloves in general terms (p. 2)",mixed (not specified per study),not reported,not reported,"mazes, parks, virtual driving, virtual room, supermarket, kitchen, navigation training",n/a,not extracted,none quantitative; qualitative statements only,"entering a virtual environment 'can cause discomfort, such as dizziness' (p. 2); 'non-immersion limits the risks of simulation disease and is more portable' (p. 2)",not stated,"describes Doniger 2018 (125 adults 40-65 y, four arms, 3 months, cognitive-motor training on a treadmill) and single cases without effect sizes (p. 3)",none specific; general call for larger samples and long-term access to participants (p. 4),none,"non-immersion limits the risks of simulation disease and is more portable than a 3D environment (p. 2) | In most studies, the number of participants was insufficient, which led to more uncontrollable factors in the experiment. (p. 4)","At most a citation for the 2019 state of the field and for the small-sample problem. This review should prefer Liu 2023, Gausemel 2025 and Clay 2020; this review adds no numbers.","No search strategy, no quality appraisal, internal errors (Plancher's sample listed as 29/29 in Table 1 against 21/15/15 in the text; 'heterosexual' for allocentric), overclaims ('VR technology is more effective ... than traditional methods').",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: lists VR training case reports with claimed gains but no controlled evidence,none,none,narrative review without methods | internal inconsistencies | no effect sizes,none,full text,05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,full text,
LIT-0075,04_VR_MCI_Dementia_Screening,"Park, J.-H. (2022). Can the virtual reality-based spatial memory test better discriminate mild cognitive impairment than neuropsychological assessment? International Journal of Environmental Research and Public Health, 19(16), 9950. https://doi.org/10.3390/ijerph19169950",2022,Can the Virtual Reality-Based Spatial Memory Test Better Discriminate Mild Cognitive Impairment than Neuropsychological Assessment?,10.3390/ijerph19169950,VR MCI or dementia screening (non-trail),cross-sectional diagnostic comparison with test-retest subsample,"36 aMCI (75.33 y, 5.50 y education, MMSE-K 26.25) and 56 healthy older adults (73.02 y, 6.25 y, MMSE-K 26.27) from Seoul senior and welfare centres, all > 65 y; groups matched (Table 1 p. 4)","yes; amnestic MCI by Petersen criteria with SNSB, blinded assessor",SCT-VR in Unity on a desktop PC in a quiet room; joystick (p. 2),"non-immersive (screen, tablet, pen, keyboard)",seated [inference from desktop set-up; not stated],joystick to move freely; button press to confirm the estimated start location (p. 3),"path-integration analogue: from a random start, reach gem 1 then gem 2, then return to the start and press a button; 10 sessions; two familiarisation sessions first (p. 3)","open arena with ocean and rock boundary cues, no landmarks; start location randomised per session; 3D environment on a 2D screen",mean Euclidean distance error over 10 sessions (units printed as mm); MoCA-K; WAIS-R Block Design (p. 3),"distance error 84.94 vs 55.04 (t90 = 15.16, p < 0.001); AUC 0.991 versus MoCA-K 0.938; at cut-off 70.77/71.56 sensitivity 0.944, specificity 0.964, PPV 94.4%, NPV 96.4%; MoCA-K at 24.5/25.5 sensitivity 0.857, specificity 0.889 (pp. 4-6); test-retest ICC 0.982 (0.962-0.991), n = 30, 2 weeks (p. 4); Spearman r = -0.587 with MoCA-K and -0.594 with Block Design (p. 4)","not reported (no dropouts, sickness or usability data)",data 'available on request ... not publicly available because they are part of an ongoing project' (p. 7); code not stated,n/a,two familiarisation sessions 'until they were accustomed' (p. 3); otherwise none,none,"The SCT-VR, programmed in the Unity game engine, was implemented by using a desktop in a quiet room. (p. 2) | The test-retest reliability of the SCT-VR was relatively high (ICCs: 0.982, p < 0.001) (p. 1) | the real world requires participants to actually move, leading to the limitation that actual physical movement could affect spatial memory (p. 7)","Example of a spatial-error measure with near-perfect same-data discrimination (AUC 0.991) and, unusually for this group, a reported test-retest ICC. This review can use it to show that distance error can be reliable, and to illustrate the optimism of uncross-validated ROCs. It is desktop, so it does not count as immersive evidence.","Single-sample ROC with the cut-off chosen post hoc, no cross-validation, no confidence interval for the AUC; abstract reports MoCA-K specificity 0.746, which is the Youden index in Table 6 (specificity 0.889); desktop joystick task labelled 'VR'; single author.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: start position randomised per session (non-trail, desktop) | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed",none,none,same-data ROC | no cross-validation | non-immersive despite the title | abstract/table inconsistency | data not public,the note does not say the task is desktop and non-immersive; both meta-analyses code it as such,full text,05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,full text,
LIT-0099,04_VR_MCI_Dementia_Screening,"Seo, K., Kim, J.-k., Oh, D. H., Ryu, H., & Choi, H. (2017). Virtual daily living test to screen for mild cognitive impairment using kinematic movement analysis. PLoS ONE, 12(7), e0181883. https://doi.org/10.1371/journal.pone.0181883",2017,Virtual daily living test to screen for mild cognitive impairment using kinematic movement analysis,10.1371/j,VR MCI or dementia screening (non-trail),case-control validation with stepwise discriminant analysis,"22 healthy controls (14 male; 72.3 y; 9.6 y education; MMSE-DS 28.0) and 20 MCI (12 male; 72.4 y; 9.0 y; MMSE-DS 25.9), tertiary hospital, NIA-AA criteria (Table 1 p. 6)",yes; MCI,"CAVE 4 x 2.5 x 2.5 m with four rear-projection screens, stereoscopic glasses (about 50 g), reflective markers on dominant hand and head, eight OptiTrack cameras (pp. 3-4)",CAVE or large screen,"standing and stepping (walks out of the bus stop into the bus) [inference from task description, p. 5]",natural hand and body movement tracked by markers; 'subjects are free from interaction devices' (p. 9); ATM buttons operated by reaching,"Task 1 withdraw 70,000 KRW from an ATM in 8 steps with a date-based PIN; Task 2 wait and board the correct bus, 8 trials with distractor buses; 10-min training first (pp. 4-5)",fixed custom ADL scenes; room-scale depth; targets not scaled,"hand trajectory (m), time to completion, hand speed (m/s), errors (Task 1); head trajectory, time, head speed, errors (Task 2); MMSE-DS, K-IADL, FCSRT, digit span, TMT-A and TMT-B (pp. 3, 7)","MANOVA group effect F(8,33) = 5.65, p < 0.001, eta2 = 0.578; hand speed 0.6 vs 0.3 m/s (p = 0.001, eta2 = 0.241); head speed 0.4 vs 0.3 m/s (p = 0.002, eta2 = 0.216); bus errors 0.8 vs 2.3 (p < 0.001, eta2 = 0.291); ATM time 81 vs 107 s (p = 0.015); paper TMT-A 66.8 vs 89.6 s (p = 0.043), TMT-B n.s. (Tables 1-2 pp. 6-7). Hand and head speed did not correlate with FCSRT; time and errors did (r = -0.417). Stepwise LDA: FCSRT alone 78.6% accuracy (80% sens, 77.3% spec); plus hand speed 85.7%; plus head speed 92.9% (90% sens, 95.5% spec) (Table 3 p. 8)",all 42 completed; two needed an extra training session at the psychologist's judgement (p. 5); no sickness or usability measures; 50-g glasses noted,"data on Harvard Dataverse, doi 10.7910/DVN/MR53AV (p. 1); code not stated",n/a,"10-min acclimatisation, one-to-one supervision, lightweight glasses and markers; authors see 'natural body movement interaction' as the barrier to HMD deployment (p. 9)","target bus identified by number, colour and destination (p. 5); no palette guidance","hand and head speed, both of which did not correlate with the neuropsychological test score, significantly contributed to improved sensitivity and specificity (p. 8) | subjects are free from interaction devices (p. 9) | clinical norm data for this modality has not been validated for use as a diagnostic tool (p. 9)","Key precedent that hand and head speed carry MCI signal independent of memory scores. This review can cite it when arguing that the TMT-VR controller mode should export mean hand speed, head speed and path length, and that head kinematics themselves differ in MCI, which is a design consideration for head-gaze dwell selection.","n = 42; forward stepwise discriminant analysis evaluated on the same data; the headline 92.9% requires the paper FCSRT; VR kinematics alone were not reported as a classifier; no norms, no reliability.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: head movement speed is itself slower in MCI, so a head-gaze dwell test may mix selection mechanics with the construct | training potential: not addressed",none,"hand speed and head speed were uncorrelated with FCSRT yet discriminative, suggesting a motor stream separable from memory; no gaze-to-hand timing",n < 30 per group | same-data stepwise LDA | no cross-validation | case-control (QUADAS high risk in Gausemel 2025),the note's DOI field is truncated ('10.1371/j'); full DOI 10.1371/journal.pone.0181883,full text,05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,full text,
LIT-0103,04_VR_MCI_Dementia_Screening,"Tarnanas, I., Schlee, W., Tsolaki, M., Muri, R., Mosimann, U., & Nef, T. (2013). Ecological validity of virtual reality daily living activities screening for early dementia: Longitudinal study. JMIR Serious Games, 1(1), e1. https://doi.org/10.2196/games.2778",2013,Ecological Validity of Virtual Reality Daily Living Activities Screening for Early Dementia: Longitudinal Study,10.2196/games.2778,VR MCI or dementia screening (non-trail),three-group longitudinal validation (3 years) with ROC and conversion regression,"405 screened, 232 included, 205 completed (72 HC, 65 single-domain aMCI, 68 mild AD); 88 men, 117 women; mean 72.73 y (SD 6.89); education 12.53 y in text, 15.6 y in Table 1; baseline MMSE 24.75; Thessaloniki day clinics (pp. 5, 7)",yes; aMCI and mild AD (Petersen criteria),"fire-evacuation VR-DOT built in Maya and Virtools; Kinect skeleton tracking (FAAST), LEAP Motion for finger tapping, treadmill walk; display not specified (pp. 3-5)",not reported (natural-user-interface set-up; both meta-analyses code it as fully immersive),"standing and walking (Kinect full-body control, treadmill timed walk) [inference]",body gestures and posture via Kinect; LEAP for tapping; no controllers,"6 fire-evacuation scenarios of rising difficulty in a 3-level virtual apartment block; prospective memory and multitasking; plus grip strength, treadmill walk, finger tapping (pp. 4-5)",fixed custom scenarios; depth n/a (not reported),"efficacy ratio (time on listed activities / total time) adjusted by omissions k1, repetitions k2, wrong order k3 and attempts k4 into a functional impairment score; psychomotor measures; MMSE, RAVLT, TMT-A/B, Digit Symbol, Bristol and Blessed ADL (pp. 5-6)","VR-DOT index correlates with MMSE rho = 0.26 (P = .01) and Bristol ADL rho = 0.32 (P = .001), called 'strongly' (p. 6); AUC HC vs aMCI 0.96 (0.88-0.99), aMCI vs AD 0.95 (0.88-1.00); cut-off 20: 97% sensitivity, 100% specificity (Table 3 p. 8); rate of change predicted conversion to AD (OR 2.8, 95% CI 1.3-6.0; 88% correctly classified); cut-off < 20: sensitivity 100%, specificity 94% (p. 8); groups also differed on paper TMT-B (89 vs 131 vs 201 s, Table 1 p. 7)",27 of 232 (11.6%) dropped out over three years (p. 5); technophobia was an exclusion criterion (p. 5); no sickness or usability measures,"not stated (uses 'precommercial Alterniity algorithms', p. 3)",n/a,exclusion of technophobic participants acknowledged as a bias (p. 10); 'visual quality and realism' and task transparency argued to sustain motivation (p. 10),none,"Dropouts after baseline were 27 (11.6%); hence, 205 participants completed all measurements (p. 5) | presenting a moderate or higher degree of fear or dislike of computers (technophobia) (p. 5) | Results of this pilot study are promising and must be substantiated with a larger sample and in another assessment setting (p. 10)","The largest longitudinal VR screening cohort in this group and the origin of an error typology (omission, repetition, wrong order, attempts) that maps onto trail-making errors. This review can cite it for the longitudinal gap and for the value of counting error types rather than only totals, while flagging the circular calibration of its score.","The k1-k4 weights were tuned in a pilot to maximise correlation with MMSE and IADL, then the score was validated against those scales; same-data ROC; correlations of 0.26-0.32 described as strong; display hardware and immersion never stated; internal inconsistencies (education, 4 MB RAM).","openness: not addressed | validation against diagnosis or the paper test: a longitudinal, diagnosis-referenced VR screening study exists, but it is not a trail test | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: VR-DOT framed as a 'rehearsal exercise' and serious game that could also train (p. 4), but no training outcome tested",none,"psychomotor measures (tapping, gait) recorded alongside VR performance and both predicted decline (p. 6); no separation within the task",same-data ROC | score calibrated against the reference tests | display and immersion unreported | technophobia excluded | internal inconsistencies,none,full text,05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,full text,
LIT-0182,04_VR_MCI_Dementia_Screening,"Werner, P., Rabinowitz, S., Klinger, E., Korczyn, A. D., & Josman, N. (2009). Use of the Virtual Action Planning Supermarket for the diagnosis of mild cognitive impairment: A preliminary study. Dementia and Geriatric Cognitive Disorders, 27(4), 301-309. https://doi.org/10.1159/000204915",2009,Use of the Virtual Action Planning Supermarket for the Diagnosis of Mild Cognitive Impairment: A Preliminary Study,10.1159/000204915,VR MCI or dementia screening (non-trail),case-control preliminary validation with discriminant analysis,"30 MCI (69.5 y; 13.5 y education; MMSE 27.4) and 30 healthy relatives of the patients (69.2 y; 13.9 y; MMSE 29.3), 60-84 y, Israel (Table 1 p. 303; p. 304)","yes; MCI (Petersen), subtype not recorded",VAP-S on a PC screen (Hebrew adaptation); input device not stated beyond 'clicking' (p. 303),"non-immersive (screen, tablet, pen, keyboard)",seated [inference; not stated],mouse/keyboard-type clicking on products and the purse icon [inference]; no time limit; errors corrected only in training (p. 303),buy 7 listed items in a 3D supermarket and pay at the till; one training session; test untimed (p. 303),fixed supermarket layout; depth as a navigable 3D scene on screen,"distance (m), trajectory duration (s), purchases, correct and incorrect actions, number and total duration of pauses, time to pay; BADS; MMSE; Short Feedback Questionnaire for presence and comfort (pp. 303-304)","trajectory duration 770.5 vs 1065.8 s (t = -4.47), distance 284 vs 309 m (t = -2.79), pauses 6.58 vs 9.50 min (t = -3.44), all p < 0.006 (Table 3 p. 306); BADS correlated with 4 of 8 measures in MCI, r = -0.40 to -0.63 (p. 305); discriminant analysis: MMSE alone 83.3% correct; trajectory duration alone 71.7% (66.7% HC, 76.7% MCI); MMSE + BADS 83.3%; MMSE + trajectory duration 86.7% (93.3% HC, 80% MCI) (Table 4 p. 306)","MCI patients 'enjoyed the experience and reported high levels of presence', SFQ means 3.3-4.1 of 5 (p. 305); no dropouts or sickness reported; described as 'non-threatening' (p. 307)",not stated,n/a,"written on-screen instructions in training, verbal cashier instructions, untimed test, verbal correction during training only (p. 303)",none,MCI patients enjoyed the experience and reported high levels of presence (p. 305) | using the VAP-S measures by themselves provided a poorer differentiation than the MMSE by itself (p. 307) | Healthy participants were recruited among the MCI participants' relatives. (p. 304),"Earliest study in the group to show that process measures (trajectory duration, pauses) separate MCI from controls while end-product accuracy does not. This review can cite it for pause counting and duration as candidate controller-mode markers and as a reminder that an untimed ecological task added little over the MMSE.","n = 60, controls were relatives, same-data discriminant functions, VAP-S alone classified worse than the MMSE, and the text misdescribes Equation 2's accuracy (quotes 93%/80%, which are Equation 4's values in Table 4).",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed,none,pauses (number and total duration) treated as planning or hesitation time distinct from movement time (p. 303); an early stop-and-go decomposition,n = 30 per group | controls are relatives | same-data discriminant analysis | text-table mismatch,none,full text,05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,full text,
LIT-0185,04_VR_MCI_Dementia_Screening,"Zygouris, S., Giakoumis, D., Votis, K., Doumpoulakis, S., Ntovas, K., Segkouli, S., Karagiannidis, C., Tzovaras, D., & Tsolaki, M. (2015). Can a virtual reality cognitive training application fulfill a dual role? Using the Virtual Supermarket cognitive training application as a screening tool for mild cognitive impairment. Journal of Alzheimer's Disease, 44(4), 1333-1347. https://doi.org/10.3233/JAD-141260",2015,Can a Virtual Reality Cognitive Training Application Fulfill a Dual Role? Using the Virtual Supermarket Cognitive Training Application as a Screening Tool for Mild Cognitive Impairment,10.3233/JAD-141260,VR MCI or dementia screening (non-trail),cross-sectional diagnostic study with leave-one-out cross-validated discriminant analysis and ROC,"55 older adults with subjective memory complaints from GAADRD day centres: 21 healthy (66.57 y; 13.19 y education; MMSE 28.86) and 34 MCI (70.32 y; 10.29 y; MMSE 27.42; 11 aMCI single-domain, 23 multi-domain); 57-84 y; 45 women (Table 1, pre-print p. 3)","yes; amnestic MCI (Petersen), neurologist-confirmed",Virtual Supermarket (VSM) on a 10-inch Android tablet; PC and web versions exist (pp. 3-4),"non-immersive (screen, tablet, pen, keyboard)",seated [inference; tablet],"touch: tap green footprints to move, scroll to look around, tap products to buy; payment by selecting notes and coins (p. 3)","buy a randomised shopping list (medium level: 4 items, up to 4 units each, 12 items) and pay; one supervised practice session with demonstration; help limited to interface questions in the test (pp. 3-4)",fixed supermarket; shopping list randomised each trial to limit learning (p. 3),"duration; correct types; correct quantities; bought unlisted; correct money; battery incl. MMSE, RAVLT, ROCFT, RBMT, TEA, TMT-B, FUCAS, CDR (p. 3)","duration MCI 19:19 min vs healthy 7:03 (t = 4.84, p < 0.001) (p. 5); duration correlates with TMT-B tau = 0.414 and TEA4 raw tau = -0.496 (Table 2 p. 4); LOOCV Fisher discriminant on duration + bought unlisted + correct money: CCR 87.30%, sensitivity 82.35%, specificity 95.24%; MMSE alone CCR 66.70% (Table 4 p. 7); adding Trail B raised CCR to 88.9% (Table 5 p. 7); ROC for duration AUC 0.910 (0.837-0.984), cut-off 9:48 min, sensitivity 0.853, specificity 0.810 (p. 7); age-specific cut-offs 9:48 (65-70 y) and 11:42 (>= 70 y) (p. 9); unable to separate aMCI subtypes (CCR 70.6%)","'All the participants, including persons with limited or no formal education, were able to use the VSM application' and found it enjoyable (p. 12); early-AD patients tested informally could not complete it (p. 12); no sickness measures; no dropouts reported",not stated (developed by CERTH-ITI with GAADRD),n/a (the VSM is a training application repurposed for screening; no training outcome reported),"demonstration by a psychologist, suggested navigation strategy (move to a central point and scroll), reminders about aisle labels, free practice (p. 4); age- and education-adjusted cut-offs proposed (pp. 9-10); two-stage clinical algorithm with marginal-result caution (pp. 10-12)",green footprints as movement affordance (p. 3); nothing on palette,"All the participants, including persons with limited or no formal education, were able to use the VSM application and complete the shopping task (p. 12) | The application was also tested on a small number of patients with early stage AD. These patients were unable to complete the exercise (p. 12) | the nature of this study does not provide data on the test-retest reliability of the VSM (p. 13)","Direct precedent for a training application doubling as a screen, which is the TMT-VR exergame question in reverse. This review can cite the cross-validated CCR (87.3%), the strong link between task duration and paper TMT-B, and the age-adjusted cut-off approach; the dual-role framing bears on training potential in principle.","Variable combination chosen in the same 55 people before LOOCV; unbalanced groups (21 vs 34) and sex ratio; tablet task, not immersive; no reliability; cut-offs from subgroups of 15-22 people.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: list randomised per trial to limit learning, a non-trail precedent for alternate forms | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential (in principle): a cognitive-training task served as a screen, though training efficacy was not tested here",none,duration framed as an executive and navigation composite; no motor split,"n = 55, unbalanced | variables selected in-sample | non-immersive | no reliability | self-citation lineage with LIT-0186",none,full text (in-press pagination; published pages 1333-1347),05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,full text,
LIT-0186,04_VR_MCI_Dementia_Screening,"Zygouris, S., Ntovas, K., Giakoumis, D., Votis, K., Doumpoulakis, S., Segkouli, S., Karagiannidis, C., Tzovaras, D., & Tsolaki, M. (2017). A preliminary study on the feasibility of using a virtual reality cognitive training application for remote detection of mild cognitive impairment. Journal of Alzheimer's Disease, 56(2), 619-627. https://doi.org/10.3233/JAD-160518",2016 (accepted 7 November 2016; published 2017),A Preliminary Study on the Feasibility of Using a Virtual Reality Cognitive Training Application for Remote Detection of Mild Cognitive Impairment,10.3233/JAD-160518,VR MCI or dementia screening (non-trail),remote feasibility pilot with repeated self-administration and a Naive Bayes classifier,"12 participants from the LIT-0185 cohort: 6 healthy (1 man; 63.0 y; 11.34 y education) and 6 MCI (2 men; 64.5 y; 10.83 y), 56-72 y, pair-matched; exclusions included illiteracy and motor or vision problems (proof pp. 3-4)","yes; MCI, neurologist-confirmed","10-inch tablet PC with custom launcher for VSM-RAR, kept at home for one month (p. 4)","non-immersive (screen, tablet, pen, keyboard)",not reported,"touch, as in LIT-0185",self-administered VSM at least once a day (advised max 5/day): 5 training runs at level 1 then 5 runs at each of 4 levels (20 analysed points per person); one supervised training run at the day centre (p. 4),fixed supermarket; randomised lists,per-run duration and four binary accuracy flags; mean duration per person (MeanDur) after 2.5-SD outlier removal; neuropsychological battery as in LIT-0185 (p. 5),"MeanDur healthy 247.41 s (SD 89.0) vs MCI 454.52 s (SD 177.6), t = 5.56, p < 0.001 (p. 1, 5); binary flags no longer differed between groups (p. 6); Kendall tau with FUCAS 0.645, TEA4 raw -0.617, ROCFT copy -0.570 (Table 2 p. 5); correlation with single-session VSM duration tau = 0.822 (p. 5); Naive Bayes on MeanDur with a 60/40 two-fold split: misclassification 0.0833, CCR 91.8%, sensitivity 94%, specificity 89% (pp. 6-7)","all 12 operated the tablet alone, completed the protocol and kept using the exercise afterwards; two check-in calls, no reported problems except minor ones such as leaving the device on (p. 7); described as enjoyable and engaging",not stated,n/a (training application used as monitor; no cognitive outcome),auto-launching single-purpose tablet; graded difficulty unlocked after five runs per level; advice to limit runs to avoid fatigue; younger-old target group chosen as the segment most willing to self-train (p. 4),none,all participants were able to operate the tablet and application on their own (p. 1) | Essentially this was 2-fold cross-validation strategy modified to account for the small sample size. (p. 6) | MCI patients needed almost twice the time it took healthy older adults to complete the exercise. (p. 7),Feasibility signal for unsupervised repeated home use by MCI patients and for averaging over sessions to stabilise a duration marker; relevant to the TMT-VR alternate-form seed bank and any home-training exergame. The accuracy figure should not be quoted as diagnostic evidence.,Six people per group; repeated runs do not add independent cases; the classifier and its split operate on data points from 12 people; practice removed the error signal; no reliability or change data.,openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential (in principle): repeated self-administered training runs doubled as monitoring,none,none,n = 12 | non-independent repeated trials | unstable accuracy | non-immersive | self-citation lineage with LIT-0185,"library year is 2016 (acceptance); the journal issue is 56(2), 2017, pp. 619-627, as cited by Liu 2023",full text (uncorrected author proof pagination),05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,full text,
LIT-0197,04_VR_MCI_Dementia_Screening,"Lee, S., Jang, S., Kim, E., Son, S. J., Kim, W. J., Lee, S., Hong, C. H., Roh, H. W., Seok, J.-H., Jung, E., Kim, J., Kim, I.-y., & Oh, J. (2026). Virtual reality-based cognitive assessment tools for mild cognitive impairment screening: Comparison with traditional paper-and-pencil-based cognitive assessment tools. Innovation in Aging, 10(6), igaf150. https://doi.org/10.1093/geroni/igaf150",2026,Virtual reality-based cognitive assessment tools for mild cognitive impairment screening: comparison with traditional paper-and-pencil-based cognitive assessment tools,10.1093/geroni/igaf150,VR MCI or dementia screening (non-trail),"multicentre two-group diagnostic-accuracy study (prospective, not preregistered)","83 enrolled, 77 analysed, all >= 60 y: 44 normal (CDR 0; 66.75 y; 13.02 y education; 79.5% women) and 33 MCI (CDR 0.5, CDR-SB <= 4; 69.82 y; 9.76 y); groups differed in age, education and marital status (Table 1 p. 7); target was 42 per group (pp. 2-3)",yes; MCI by CDR with SNSB-II confirmation,"VARABOM.D (Minds.AI), Unity 2019.3; Samsung Odyssey HMD (about 654 g) or Meta Quest 2; PC kiosk or laptop (p. 4)",immersive VR HMD,not reported (kiosk set-up),handheld controllers to interact with objects and dial numbers; selection rules not stated (p. 5),"12 everyday tasks (6 indoor, 6 outdoor) framed as caring for a grandchild, covering memory (21 points), attention (14), visuospatial (9), executive (6), total 50; 1-3 attempts per task; acclimatisation room; 10-min break between segments; 18-20 min task, 20-30 min total (pp. 4-5)",fixed scenes; depth not discussed,"accuracy and attempts per task, automated scoring; MoCA, K-MMSE-2, SNSB-II; PROVE-DS, BS4MI, SGDS-K; SSQ before and after (pp. 4-6)","VR total AUC 0.799 (95% CI 0.700-0.897), sensitivity 75.8%, specificity 68.2%; MMSE 0.842 (0.746-0.938), MoCA 0.792 (0.685-0.899); DeLong tests n.s. except VR total > SNSB attention 0.582 (p = .001); MoCA specificity 84.1% > VR (McNemar p = .04); VR attention subdomain AUC 0.713 (Table 2 p. 8); significant partial correlations with SNSB subdomains (Supplementary Table 3); weighted score (0.39 memory + 0.01 attention + 0.14 visuospatial + 0.46 executive) derived in the same sample, AUC 0.844 (pp. 6-7)","SSQ total 0.89 (SD 1.91) normal and 0.95 (SD 2.04) MCI, identical before and after (p. 7); 'no adverse events'; 2 MCI participants withdrew consent before VR (p. 2); VR-naive participants had 'momentary operational challenges' (p. 7); exclusion for inability to wear VR equipment (p. 3)",not preregistered; data on request under IRB restrictions (p. 10); proprietary company system heading for commercialisation (p. 9); CEO and two employees of Minds.AI are authors (p. 10),"n/a (platform described as an 'assessment-to-intervention continuum' with adaptive difficulty, p. 9; no training data)","acclimatisation scene, mid-test break, assistance for VR-naive users, score doubled to a 100-point scale for intuitive feedback (p. 5); authors recommend structured orientation sessions, adaptive controls and interface refinements to cut variability (p. 7) and an abbreviated version (p. 10)",none,"The mean total SSQ scores were 0.89 (SD = 1.91) both before and after the VR test in the normal group (p. 7) | a small proportion of participants-particularly those unfamiliar with VR-experienced momentary operational challenges (p. 7) | While designed for independent use, assistance is provided for participants unfamiliar with VR technology. (p. 5)","Most recent immersive, controller-based MCI screen in older adults: accuracy on a par with MoCA and MMSE (AUC 0.80), low SSQ scores, and a company-owned closed platform that this review can contrast with an open TMT-VR. Also evidence that VR-naive users need practice and assistance.","Two-group sampling short of the planned 39 per group, unmatched age and education without covariate adjustment, same-sample weighted model, no reliability, SSQ means identical pre and post, a Methods sentence that swaps the group sizes, and a Discussion that credits the VR attention domain although Table 2 shows the significant comparison was VR total versus SNSB attention.","openness: not addressed (VARABOM.D is proprietary, which strengthens the openness contrast) | validation against diagnosis or the paper test: not addressed (not a trail test) | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: claims an assessment-to-training continuum without data",none,none (attempt counts and accuracy only; no kinematics despite controllers),same-data weighted model | groups unmatched | below planned sample | industry authors | not preregistered | internal inconsistencies,none; the note's appraisal matches the text,full text,05_MCI_Dementia_Diagnostic_Screening,VR/digital MCI detection and kinematic/spatial markers,G05_mci_screening,full text,
LIT-0012,05_OlderAdults_Design_Acceptance,"Baker, S., Waycott, J., Robertson, E., Carrasco, R., Barbosa Neves, B., Hampson, R., & Vetere, F. (2020). Evaluating the use of interactive virtual reality technology with older adults living in residential aged care. Information Processing & Management, 57(3), 102105. https://doi.org/10.1016/j.ipm.2019.102105",2020,Evaluating the use of interactive virtual reality technology with older adults living in residential aged care,10.1016/j.ipm.2019.102105,older-adult design and acceptance,"qualitative multi-method field evaluation (pre and post interviews, observation notes, video; two weeks)","5 residents of one Australian residential aged care facility (3 men, 2 women; 74-88 years; all wheelchair users; all described by staff as cognitively impaired, one with a formal dementia diagnosis) and 5 staff; no resident had used VR or any technology in the facility (pp. 3-4)","yes; staff-described mild cognitive impairment or mild dementia (n = 4), formal dementia diagnosis (n = 1), hereditary spastic paraparesis (n = 1)","Oculus Rift with two tracking sensors and Touch controllers; commercial apps First Contact, Google Earth VR, Ocean Rift, Quill, Toybox, Power Solitaire (pp. 5-6)",immersive VR HMD,"seated (wheelchairs, positioned at the centre of the tracking space)","Touch controllers: tracked hand position plus button presses for grabbing, pointing and menus; researchers physically moved the controllers for two participants who could not operate them (p. 8)",n/a (recreational apps; First Contact tutorial in session 1; up to four 1-hour sessions over two weeks),n/a; commercial 3D scenes; several apps placed objects beyond safe reach from a wheelchair (pp. 8-9),smiley-face rating after each session (Faces scale); interviews (4 h 23 min of audio); 7 h 40 min of video; thematic content analysis with independent parallel coding (pp. 5-6),n/a,"no standardised scale. One participant (88, dementia) rated one of three sessions 'Sick' (stomach) and one 'Sad' (mistakes), disliked the headset ('closed in'); two found the HMD uncomfortable after long sessions; one participant withdrew after session 1; three of five mastered the controllers, two needed significant assistance (pp. 7-8)",not stated (supplementary material online),n/a,"A brief refresher of the controls at the start of each session relieved the worry of forgetting them (p. 7); choose low-dexterity apps for residents who cannot use controllers (p. 8); place the wheelchair at the centre of the tracking space and design so that no far forward reach is needed, because armrests were struck when reaching (bruising risk) and leaning forward risked tipping (pp. 8-9); do not move the user's chair externally (vection and simulator sickness) (p. 8); two researchers present, one to assist and keep the user safe (p. 6); ongoing consent before each session (p. 4); tailor content to interests and allow sharing with family (p. 10); caution with HMDs in dementia and find ways to measure distress, since a compliant resident showed few signs (pp. 8, 11); semi-immersive projection may suit advanced dementia (p. 11); more natural interaction such as haptic gloves warranted (p. 11)",none,"""adapted to allow those in wheelchairs to interact freely with virtual objects and that excessive forward movement is not required"" (p. 9) | ""Wes' reactions to the use of a HMD call into question the use of HMD with people living with dementia"" (p. 8) | ""Only Neville and Wes struggled to learn the basic operation of the hand controls"" (p. 7)","This review cites it in the design section for seated and wheelchair use (centre the user, keep targets within reach, no far forward reach), for a per-session refresher of the controls, for a second person to assist, and for the caution that HMDs may distress people with dementia; and in the exergame section for tailoring and social sharing as motivators.","Five purposively selected residents of one facility, qualitative only, two weeks, commercial apps not designed for them; cognition described by staff rather than tested; the findings are hypotheses, not estimates.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: controllers defeated two of five frail residents, which motivates hands-free selection, but head-gaze was not tested | training potential: residents wanted games and social play, but wheelchairs, reach and dexterity limit a standing or reaching exergame",none,none,n = 5 | qualitative only | single site | no standardised symptom or usability scale | commercial software,,full text,07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G06_older_adult_design,full text,
LIT-0054,05_OlderAdults_Design_Acceptance,"Huygelier, H., Schraepen, B., van Ee, R., Vanden Abeele, V., & Gillebert, C. R. (2019). Acceptance of immersive head-mounted virtual reality in older adults. Scientific Reports, 9, 4519. https://doi.org/10.1038/s41598-019-41200-6",2019,Acceptance of immersive head-mounted virtual reality in older adults,10.1038/s41598-019-41200-6,older-adult design and acceptance,quasi-experimental two-group study (sequential allocation with a matched control group) with path analysis and Bayes factors,"76 older adults, 57-94 years, no previous HMD-VR exposure; HMD-VR group n = 38 (60-92, M 74.8, SD 10.4; 19 men), control n = 38 (57-94, M 74.8, SD 12.2); 45% in assisted living; MoCA below 26 in 21 of 38 (HMD) and 22 of 38 (control); one HMD-group dropout after session 1 (pp. 3-4, 8)",partly; about half scored below the MoCA cut-off of 26 (no diagnosis),Oculus Rift with Touch controllers; commercial application Perfect (nDreams); control watched time-lapse nature videos on a notebook with headphones (p. 8),immersive VR HMD (control: non-immersive screen),seated (remained seated at all times),"Touch controller buttons and pointing (picking up, throwing); the experimenter explained how to perform actions on average 5 times (SD 3, range 1-18) and manually assisted on average once (SD 3, range 0-17) per session (p. 9)","n/a (free exploration, then assisted interactions; M 26 min, SD 5.5, range 8-36; breaks allowed)",n/a; natural scenes without observer-independent background motion (p. 8),"custom 18-item attitude scale (ease of use, usefulness, willingness), 23-item user-experience scale (enjoyment, immersion), computer proficiency (22 items), computer self-efficacy (14 items), MoCA, BCoS praxis, SSQ (16 items, 4 levels), Marlowe-Crowne short form (pp. 8-9)","n/a (acceptance study). Attitude rose from 3.4 (SD 0.6) to 3.9 (SD 0.8) after HMD-VR; control stayed at 3.0; ANCOVA group effect F(1,71) = 2.56, P = 0.11, BF10 = 1.02; group x user-experience interaction F(1,71) = 5.0, P = 0.03, BF10 = 2.6 (p. 3). Path model (n = 76): initial attitude related to computer proficiency (beta = 0.31, BF10 = 3.96), not to MoCA (beta = 0.02, BF01 = 11.0) or education; no residual age effect (beta = -0.12, BF01 = 6.8) (p. 4)","SSQ: no severe symptom in the HMD group; mild or moderate complaints rare and not different from control (BF01 for independence 24.7-238) (p. 4); one HMD-group dropout, reason unknown (p. 3)",raw data and analysis scripts on FigShare (DOIs 10.6084/m9.figshare.6210125 and 10.6084/m9.figshare.6210173) (p. 9),n/a,"Explain the device and the interactions first, allow a few minutes of free exploration, then assist; the experimenter stays and help is unlimited (p. 9); seated use recommended because HMD-VR disturbs dynamic balance (p. 6); keep motion under the user's control to limit cybersickness (p. 6); exclude implants, epilepsy and uncorrectable vision or hearing per device safety rules (p. 7); administer questionnaires as a semi-structured interview with care that MoCA < 26 participants understand (p. 9); HMDs standardise viewing distance and luminance, which should help reliability (p. 1); the help needed and whether older adults can learn independent use are open questions (p. 6)",none,"""HMD-VR health applications for older adults may best be developed to be used in a seated position"" (p. 6) | ""the type of help needed while using HMD-VR and the extent to which older adults can learn to use HMD-VR independently remains an important question"" (p. 6) | ""Attitudes towards immersive virtual reality changed from neutral to positive after a first exposure to immersive virtual reality"" (p. 1)","This review cites it for measured (not assumed) acceptance after a first seated exposure, for low cybersickness in a sample that included cognitively impaired and assisted-living adults, for the finding that computer proficiency rather than cognition or age predicts initial attitude (which supports digital-literacy covariates), and for the assistance counts that set a benchmark for TMT-VR tutorial support.","Non-randomised sequential allocation; one commercial recreational application and one session; the group effect on attitude is inconclusive by Bayes factor; SSQ compared between groups, not pre-post; participants were seated with motion under their control, so other designs are untested.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: seated use and unlimited help were conditions of acceptance, and controllers needed explanation about five times per session; head-gaze untested | training potential: not addressed",none,none,non-randomised allocation | single session | custom attitude scale | commercial recreational app | same sessions as LIT-0187 (not independent),,full text,07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G06_older_adult_design,full text,
LIT-0057,05_OlderAdults_Design_Acceptance,"Ijaz, K., Tran, T. T. M., Kocaballi, A. B., Calvo, R. A., Berkovsky, S., & Ahmadpour, N. (2022). Design considerations for immersive virtual reality applications for older adults: A scoping review. Multimodal Technologies and Interaction, 6(7), 60. https://doi.org/10.3390/mti6070060",2022,Design Considerations for Immersive Virtual Reality Applications for Older Adults: A Scoping Review,10.3390/mti6070060,older-adult design and acceptance,"scoping review (PRISMA flow; 36 of 3,874 records, 2010-2019; ACM DL, IEEE Xplore, Scopus, PubMed)","36 studies of HMD-based VR designed for or evaluated with adults of 65 or over; participants aged 18-101 across studies; 25 studies with healthy participants, 8 with patients, 3 with both; 22 in laboratories, 7 in care homes, 4 in community centres, 1 at home (pp. 7-8)","mixed across studies (dementia, MCI, Parkinson's disease, pain, anxiety)","Oculus Rift (15 studies), HTC Vive (11), Samsung Gear (4), Odyssey (1), Google Cardboard (2), nVisor ST50 (2), Revelation 3D (1), Pico G2 4K (1) (p. 8)",immersive VR HMD,mixed across studies; seated configurations (cushioned swivel chair) in 6 safety-minded studies (p. 13),"varies: controllers, head tilt, treadmill, recumbent tricycle; one study limited controllers and button presses, one used a joystick instead of a VR controller, one a two-step select-and-validate confirmation (pp. 13-14)",n/a (review),n/a,"UX methods across studies: 9 qualitative, 15 quantitative, 11 mixed; presence measured in 12 studies, cybersickness in 8; episodic UX in 34, anticipated UX in 2, longitudinal in 7 (pp. 15-17)",n/a,"challenges counted across studies: 75 hardware issues, 16 visual-content issues; simulator sickness in 15 papers, fatigue or discomfort in 11, HMD weight in 8, remembering controllers in 3, unrealistic visuals in 5, novelty in 4, audio direction in 2, limited movement in 5; also claustrophobia, dislike of low-lighting visuals, hearing problems, fall risk (pp. 17-18)",n/a (review; supplementary list of extracted considerations),n/a,"Ten categories (pp. 12-15): onboarding and assistance (researcher present throughout, equipment introduction, tutorials by in-person training, demo with mini-tasks, commercial demo, read or spoken instructions; 14 papers); safety (researcher or therapist present, seated swivel chair, stable platforms, wheelchair at the centre of the tracking space, chair with arms, exercise mat); embodiment (adjust user height, avatars, tunnelling); visuals (familiar scenes, meaningful tasks, limit the number of objects, proportional geometry, navigation aids, avoid moving or rotating objects, high frame rate, place objects within the user's physical capabilities, allow 360-degree head movement); audio (spatial audio sometimes not localised, ambient sound, audio feedback for scores and success, audio instructions at transitions); personalisation; usability (few buttons, simple UI, large fonts and objects with clear signage, repeated instructions and task reminders in the interface, colours and clarity of text, haptic vibration, two-step select-and-validate, simple menus); engagement (rewards, simple design for a sense of accomplishment, levels or leaderboards); minimising side effects (extra familiarisation time, clear instructions at scene transitions, checking on the user during exposure, low latency, user-controlled motion, no completion time limits, shorter interaction, regular breaks). Discussion: onboarding is the most frequent consideration (p. 18); no guideline on optimal exposure time, one study found 6 min suitable and up to 20 min for engaged users (p. 21); balance problems when removing the HMD (p. 19); train facilitators and staff (p. 21)","Two studies used simple, vibrant and contrasting colours to assist age-related decline in visual function (p. 13); one considered colours and the clarity and ease of reading text (p. 14); dislike of low-lighting visuals was reported (p. 18); nothing on colour vision deficits or dementia palettes","""Considerations for simple, vibrant, and contrasting colors were demonstrated in 2 papers to assist the visual functioning that declines with age"" (p. 13) | ""there is still no guideline as to the optimal iVR exposure time, particularly for older adults"" (p. 21) | ""Minimizing stress was considered in another 2 papers through eliminating task completion time limits"" (p. 15)","This review uses its ten categories as the scaffold of the design section and cites it for onboarding, the seated safety configuration, the two-step confirmation (the TMT-VR dwell is a time-based confirmation), large labels, the missing guidance on exposure time, and the rarity of longitudinal UX and cybersickness measurement (8 of 36 studies).","Scoping review to December 2019 of mostly small studies; considerations are catalogued, not tested; the two colour studies are not named in the text; no quality appraisal.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: recommends few buttons and a two-step confirmation to avoid accidental selection; gaze appears only as head-tilt steering in one study | training potential (weak): rewards, levels and a relaxed pace with rest periods are documented practices, but no cognitive-training outcome is reviewed",colour used for contrast and legibility only; no colour-based task rules reviewed,none,searches end 2019 | no quality appraisal | small samples in included studies,,full text,03_HCI_Interaction_Digital_Literacy,Age-inclusive HCI and immersive-interface design,G06_older_adult_design,full text,
LIT-0065,05_OlderAdults_Design_Acceptance,"Moxley, J., Sharit, J., & Czaja, S. J. (2022). The factors influencing older adults' decisions surrounding adoption of technology: Quantitative experimental study. JMIR Aging, 5(4), e39890. https://doi.org/10.2196/39890",2022,The Factors Influencing Older Adults' Decisions Surrounding Adoption of Technology: Quantitative Experimental Study,10.2196/39890,other (technology-adoption model for older adults; non-VR),cross-sectional mixed-methods experimental session (Technology Assessment Procedure) with k-fold cross-validated penalised regression over 20 imputed data sets,"187 adults 65-92 years (M 74.1, SD 6.3), 77.5% women, 41% aged 75 or over, 21% Hispanic, 36% Black; cognitively unimpaired (TICS); vision at least 20/70 corrected; no prior use of the five technologies (pp. 4, 9)",no,"none (10-min slide presentations of five apps or websites: Lyft, eCareCompanion, Curious, InteliChart, Fittle)",none (paper),n/a,n/a,"n/a; 9-point ratings per technology in a 4-hour group session (2-4 people) with breaks; cognitive tests (TMT A and B, Digit Span, Shipley, MAB) placed last to limit fatigue (pp. 4-6)",n/a,"willingness to adopt, perceived value, effort, confidence, help needed, quality-of-life gain, privacy, willingness to pay; discounting of time to attain skill; Technology Readiness Index; self-assessed abilities; openness; perceptions of ageing; technology experience (pp. 5-7)","n/a. Willingness to adopt (R2 = 0.73) predicted by perceived value (beta = .60; r = 0.77), quality-of-life gain (beta = .32), confidence (beta = .15), perceived help needed (beta = -.10) and technology experience (beta = .12) (pp. 11-12); confidence predicted by less help needed (beta = -.25) and optimism (p. 12)",n/a,data available on request (p. 15),n/a,"Adoption rests on perceived value and quality-of-life benefit, confidence and prior technology experience; needing help from others lowers willingness; perceived learning effort did not deter adoption when the benefit was clear; present specific benefits, keep designs usable, foster optimism and confidence (p. 13); schedule demanding cognitive testing last and give breaks (p. 5)",none,"""older adults are likely to not be deterred if cognitive effort, within reason, is needed to learn to use the technologies"" (p. 13) | ""a greater perceived need for help was found to reduce willingness to adopt the technology"" (p. 13) | ""perceived value and improvement in quality of life accounted for >50% of the variance in willingness to adopt the technologies"" (p. 12)","This review cites it when it argues that acceptance measures for the TMT-VR and the exergame should include perceived value, confidence and perceived need for help (not only ease of use), that technology experience should be recorded as a covariate, and that designing for independent use raises adoption.","No hands-on use of the technologies; healthy, educated, self-selected sample; five exemplar technologies, none immersive; cross-sectional, so mediation is inferred.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: an exergame will be adopted if older adults see concrete value and feel confident; novelty alone does not drive adoption,none,none (paper TMT used only as a covariate),no hands-on use | non-VR | self-selected healthy sample | exploratory variable selection,,full text,03_HCI_Interaction_Digital_Literacy,"Digital literacy, technological competence, and adoption",G06_older_adult_design,full text,
LIT-0097,05_OlderAdults_Design_Acceptance,"Schaumburg, M., Imtiaz, A., Zhou, R., Bernard, M., Wolbers, T., & Segen, V. (2025). Immersive virtual reality for older adults: Challenges and solutions in basic research and clinical applications. Ageing Research Reviews, 109, 102771. https://doi.org/10.1016/j.arr.2025.102771",2025,Immersive virtual reality for older adults: Challenges and solutions in basic research and clinical applications,10.1016/j.arr.2025.102771,older-adult design and acceptance (also VR assessment framework or guideline),narrative review (PubMed and Google Scholar to April 2025; purposive sampling to conceptual saturation),older adults of 60 or over across cited studies; no pooled sample,"mixed across cited studies (Alzheimer's disease, MCI, stroke)","HMDs in general, standalone and wired",immersive VR HMD,mixed; recommends a synced swivel chair or stool when walking space is lacking (p. 6),"controllers preferred until hand tracking improves; single-hand tasks; minimal buttons; a longer press to register a response; a 3D controller model with highlighted buttons (pp. 5, 7-9)",n/a (review),n/a; recommends interactive targets within -30 to +30 degrees horizontally and within comfortable reach (p. 5),"recommends validated cybersickness questionnaires before and after exposure, or both measured after exposure to avoid priming (p. 10); physiological measures as future work (p. 12)",n/a,"summarises Drazich et al. 2023 (39 studies): 6 with no cybersickness, 13 with withdrawals, dropout at most 10% in all but two; Dilanchian et al. 2021: no age difference in 20 young versus 20 older adults after 3-5-min exposures; more cybersickness after 20 than after 10 min (Petri et al. 2020) (pp. 7-8)",n/a,n/a,"Table 1 (p. 5): active rather than passive movement; natural movement speeds; nature-inspired scenes; no unrealistic interactions; start simple and increase complexity; contextually relevant tasks; sessions of 20-30 min with regular breaks; single-hand interaction; targets within +/-30 degrees horizontally; minimal buttons; 3D controller model with glowing buttons; self-paced progression; pre-study familiarisation by leaflet or video; step-by-step instructions with visual and audio aids; large icons and colour-coded prompts; real-time visual feedback (avatars); fade transitions; high resolution and refresh rate; glasses or diopter adjustment; headphones with adjustable volume; balanced ambient and task audio; no high-pitched sounds. Text: older adults may need 50-100% more time with new technology and avoid trial-and-error learning (p. 8); lengthen the time to register a response (hold for a few seconds) and confirm acceptance visually to prevent accidental inputs (p. 8); 10-15-min breaks for sessions beyond 30-60 min (p. 8); pair every auditory cue with a visual one; stronger or longer vibration (p. 9); prompts stay visible until acknowledged, minimal text, salience cues (jiggle, highlight) (p. 10); per-user IPD (54-72 mm) for comfort and depth perception (p. 10); debrief after the session (p. 10); personal progress rather than public leaderboards, cooperative play (p. 8); home use needs boundary indicators, low physical demands and standalone headsets (p. 11)","colour-coded prompts and icons to show which button to press (pp. 5, 9); large, high-contrast icons for reduced acuity (p. 10); reduced contrast sensitivity and more glare sensitivity with age, so avoid high-contrast lighting and excessive brightness in the scene (pp. 3-4, 11); nothing on colour vision deficits or dementia palettes","""increasing the time required to register a response, such as holding a button for a few seconds, can help prevent unintended inputs"" (p. 8) | ""Limit IVR sessions to 20-30 minutes with regular breaks to prevent physical exhaustion, eyestrain and cybersickness"" (p. 5) | ""Age-related declines in the vestibulo-ocular reflex may further hinder the ability to stabilize gaze during head movements, potentially complicating gaze-based interactions in IVR"" (p. 4)","The most current synthesis for the design section: session length and breaks, self-pacing, pre-session familiarisation, step-by-step tutorials, feedback, target placement within +/-30 degrees, time-to-register confirmation (a rationale for the TMT-VR 0.5-s dwell), SSQ timing, IPD, glasses and audio; its gamification box supports the exergame (progress feedback, no public leaderboards, cooperation). Its vestibulo-ocular caveat qualifies the head-gaze question.","Narrative, not systematic; many recommendations rest on one or two studies or on young-adult data (the +/-30-degree range and the hold-to-confirm advice each cite one study); the authors note small samples and sampling bias in the literature (p. 12).","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: depth is usable only with per-user IPD adjustment, and HMD depth cues are weaker (Text box 3, p. 10) | head-gaze dwell for older adults: dwell matches the advice to lengthen the time to register a response, but vestibulo-ocular decline may complicate gaze stabilisation during head movement | training potential: active interaction, gamified progress feedback and adaptive difficulty are recommended to raise adherence (pp. 8, 11)",colour-coded prompts recommended for button identification; no colour-alternation task evidence,none directly; cites Everard et al. for motor assessment and processing-speed theory for task pacing (p. 4),narrative review | selective citation | recommendations partly from younger adults,The library note classes it as an empirical cross-sectional study; it is a narrative review.,full text,03_HCI_Interaction_Digital_Literacy,Age-inclusive HCI and immersive-interface design,G06_older_adult_design,full text,
LIT-0098,05_OlderAdults_Design_Acceptance,"Seifert, A., & Schlomann, A. (2021). The use of virtual and augmented reality by older adults: Potentials and challenges. Frontiers in Virtual Reality, 2, 639718. https://doi.org/10.3389/frvir.2021.639718",2021,The Use of Virtual and Augmented Reality by Older Adults: Potentials and Challenges,10.3389/frvir.2021.639718,older-adult design and acceptance (opinion),opinion article,none (focus on adults of 75 and over in Europe),no,none,n/a (VR and AR in general),not reported,not reported,n/a,n/a,n/a,n/a,n/a,n/a,n/a,"Technology must add value over offline methods; older adults are heterogeneous in skills and attitudes; adapt visually or acoustically demanding tools and respect existing aids (avoid hearing-aid interference); do not present virtual worlds as real to people with dementia; older adults reported more sickness than younger adults in driving simulators; involve care staff and consider institutional infrastructure; participatory design; invest time in education, with a support hotline and a contact person (pp. 2-3); three levels of the digital divide (access, use, benefit); 53% internet use at 50 and over across Switzerland and 16 EU countries (p. 2)",none,"""older adults with cognitive limitations (e.g., dementia) may be deceived if virtual worlds are presented to them as real, which should be avoided"" (p. 3) | ""technical solutions should clearly add value compared to offline solutions"" (p. 3) | ""A support hotline and contact partner can assist older participants when necessary"" (p. 3)","This review cites it for the digital-divide framing (access, use, benefit) in the digital-literacy paragraph, for involving care staff and infrastructure in deployment plans, and for the ethical point that people with dementia should not be led to take the virtual scene as real.",Opinion piece without data; the cybersickness claim rests on a driving-simulator study; no VR-specific design evidence.,"openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: exergames reach older adults only if access, skills and support are planned",none,none,opinion | no data,The note labels it an empirical article and quotes reference-list titles as its aim; it is a 5-page opinion article.,full text,03_HCI_Interaction_Digital_Literacy,Age-inclusive HCI and immersive-interface design,G06_older_adult_design,full text,
LIT-0111,05_OlderAdults_Design_Acceptance,"Zioga, T., Nega, C., Roussos, P., & Kourtesis, P. (2024). Validation of the Gaming Skills Questionnaire in adolescence: Effects of gaming skills on cognitive and affective functioning. European Journal of Investigation in Health, Psychology and Education, 14(3), 722-752. https://doi.org/10.3390/ejihpe14030048",2024,Validation of the Gaming Skills Questionnaire in Adolescence: Effects of Gaming Skills on Cognitive and Affective Functioning,10.3390/ejihpe14030048,other (validation of a gaming-skill covariate measure; adolescents),"cross-sectional instrument validation (CFA, Cronbach's alpha) with incremental regression and 2 x 2 ANOVA","347 Greek adolescents 12-16 years (167 boys, 180 girls); ANOVA subset n = 238 balanced by adolescence stage and gaming skill (pp. 725-726, 730-731)","no (neurodevelopmental, attention and learning disorders excluded)",none,none (paper),n/a,pen (paper TMT),"paper TMT A (1-25) and B (1-A to 13); ECAS; RMET; parent-rated EQ-40; GSQ: six genres x (frequency from 'never' to 'every day' plus skill 1-6), genre subscores and a total gaming skill score (pp. 726-729)",fixed paper,TMT completion time and errors; ECAS domain scores; RMET; EQ; GSQ,"GSQ Cronbach's alpha 0.80-0.91 per genre; CFA chi2/df 1.97, CFI 0.959, TLI 0.906, SRMR 0.079, RMSEA 0.078; loadings 0.69-1.0; inter-genre associations 0.002-0.092 (p. 732). High gaming skill went with faster TMT-A and TMT-B; TMT-B showed a stage x gaming-skill interaction with gaming the larger effect (pp. 744-745); best TMT-B model: age, total gaming skill, residence (p. 745)",n/a,"GSQ (English) public on ResearchGate (DOI 10.13140/RG.2.2.27257.24160); data on request, not public (pp. 746, 751)",n/a,"none (adolescent sample); the GSQ is a short self-report of gaming frequency and skill by genre that the TMT-VR research programme could adapt as a gaming-experience covariate for older adults, pending validation in adults (p. 746)",none,"""future studies should strive to examine GSQ's psychometric properties in adults"" (p. 746) | ""age and gaming skills are important in shaping an adolescent's cognitive flexibility and that the effect of gaming is greater than the effect of age"" (pp. 744-745) | ""highly skilled gamers had better attentional processing speed than low-skilled gamers"" (p. 744)","This review cites it when it recommends recording gaming experience (not only general digital literacy) as a covariate of TMT-VR and exergame performance, since gaming skill related to paper TMT-A and TMT-B, and as the source of the GSQ that the TMT-VR research programme can adapt for older adults. It is a programme self-citation.","Adolescents aged 12-16, not older adults; cross-sectional, so gaming effects are associations; self-reported skill; self-citation cluster (Kourtesis is senior author).","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential (weak): gaming skill covaries with trail-making speed and flexibility, consistent with trainable components, but no training was tested",none,TMT-A labelled attentional processing speed and TMT-B cognitive flexibility; no motor decomposition,adolescent sample | self-citation cluster | cross-sectional | self-report skill,,"abstract, methods, GSQ validation results, discussion and conclusions",03_HCI_Interaction_Digital_Literacy,Gaming skill measurement and cognitive-motor correlates,G06_older_adult_design,selected sections (see what_i_read),
LIT-0122,05_OlderAdults_Design_Acceptance,"Knowles, B., Fledderjohann, J., Singh, A., Harper, R., McDowell, J., Tsouvalis, J., Ashcroft, A., Rogers, Y., Soubutts, E., Steptoe, A., & Swarbrick, C. (2025). Not just a number: A multidimensional approach to ageing in HCI. Interacting with Computers, iwaf050. https://doi.org/10.1093/iwc/iwaf050 (text read: author manuscript dated January 2025)",2025,Not Just a Number: A Multidimensional Approach to Ageing in HCI,10.1145/2556288.2557248,other (conceptual framework on how 'older adults' are defined and measured in HCI),"systematic literature review with typology coding (PRISMA; 221 CHI publications, 2014-2024)","221 CHI papers; where reported, participant mean ages ranged from 60.65 to 86 (average 72.8); 84.2% defined older adults chronologically, with lower bounds of 65 (49.4%), 60 (25.9%), 55 (14.8%) or 50 (7.4%); 50.7% covered about a 20-year span, 33% more than 30 years, and 57 papers set no upper bound (pp. 9-10)",mixed (dementia papers partly screened out),n/a; VR appeared in 14 papers (6.3%) (p. 16),n/a,n/a,n/a,n/a,n/a,n/a,n/a,neck fatigue and mobility constraints noted for older VR users in two corpus papers (p. 12),coding data in Lancaster University's PURE repository (DOI 10.17635/lancaster/researchdata/735) (p. 20),n/a,"A typology of age with nine dimensions (chronological, generation or cohort, physical, psychological, life stage, responsibility, experience, cultural consumption, other signifiers) and their HCI operationalisations (Tables 1-2, pp. 8-9): report functional abilities (eyesight, hearing, motor skills, balance), cognitive status, technology tenure and expertise, confidence and anxiety, not age alone; recruit deliberately for the dimensions that matter to the task (p. 16); older adults prefer tangible interfaces and simplicity (p. 15) and younger-looking avatars (p. 16); samples are biased towards white, middle-class participants in Global-Minority countries (p. 19); the digital divide reflects resource accumulation and decumulation over the life course rather than age itself (pp. 17-19)",none,"""although time since birth is used to categorise individuals as 'older adults', the invoked matter of relevance to HCI pertains to these other measures"" (p. 16) | ""the strong bias in HCI and Ageing towards samples of 'white', middle-class people based in Global Minority countries"" (p. 19) | ""Neck fatigue and mobility constraints were noted problems for older users of VR technologies in particular"" (p. 12)","This review cites it to justify describing TMT-VR and exergame samples on several dimensions (age range and mean, functional vision and hearing, cognition, technology tenure and expertise, confidence) and to word the description of age coverage carefully, since most HCI studies define older adults by a cut-off of 60 or 65 and span about 20 years.","CHI-only corpus; coding limited to titles, abstracts, introductions and methods; a conceptual contribution with no design recommendations specific to VR or assessment.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: a claim of testing 'across adulthood' needs reported age ranges and a multidimensional sample description, which most studies lack | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed",none,none,conceptual | CHI corpus only | author manuscript version read,"The library note titles it 'Wu (2024)' with DOI 10.1145/2556288.2557248 (a CHI 2014 DOI); the paper is by Knowles et al., published in 2025 in Interacting with Computers (DOI 10.1093/iwc/iwaf050, resolved through OpenAlex); the file is the January 2025 author manuscript.","abstract, introduction, methods, typology section 4, section 5 and conclusion",03_HCI_Interaction_Digital_Literacy,Age-inclusive HCI and immersive-interface design,G06_older_adult_design,selected sections (see what_i_read),
LIT-0130,05_OlderAdults_Design_Acceptance,"Czaja, S. J., Charness, N., Fisk, A. D., Hertzog, C., Nair, S. N., Rogers, W. A., & Sharit, J. (2006). Factors predicting the use of technology: Findings from the Center for Research and Education on Aging and Technology Enhancement (CREATE). Psychology and Aging, 21(2), 333-352. https://doi.org/10.1037/0882-7974.21.2.333",2006,Factors Predicting the Use of Technology: Findings From the Center for Research and Education on Aging and Technology Enhancement (CREATE),10.1037/0882-7974.21.2.333,"other (technology adoption, digital literacy and anxiety across adulthood; non-VR)",large multi-site cross-sectional study with hierarchical regression and structural equation models,"1,204 community-dwelling adults 18-91 years (M 46.9, SD 21.9; 750 women): younger 18-39 (n = 470, M 22.0), middle-aged 40-59 (n = 273, M 49.9), older 60-91 (n = 461, M 70.5, SD 5.1); MMSE at least 27; three US sites (pp. 335-337)","no (screened for cognitive impairment, distress and depression)",none,none (paper),n/a,n/a,n/a; 21 cognitive measures including Trails B minus Trails A (log-transformed); group testing of 4-5 h with rest periods plus 40-60 min of individual testing (pp. 336-337),n/a,"general technology use (17-item list), computer and Web experience and breadth, computer anxiety, computer self-efficacy, interest, general attitudes, fluid and crystallised intelligence (pp. 338-339)","n/a. Age effect on general technology use eta2 = .26; computer experience in 99% (younger), 90% (middle-aged), 84% (older) (p. 339); older adults reported more computer anxiety (age eta2 = .114) and lower self-efficacy (eta2 = .079) (p. 338). SEM for breadth of computer use (R2 = .64): total age effect -.657, only 37% indirect; direct effects of computer anxiety (-.328), crystallised intelligence (.169) and general technology use; fluid intelligence fully mediated (.312 indirect); self-efficacy acts through anxiety (.242 indirect) (pp. 343-344, 347)",n/a,not stated,n/a,"Design and training implications (pp. 347-348): let learners experience success and build confidence with encouraging feedback and a gradual expansion of skills; train in a relaxed, supportive, unhurried setting; self-pacing explains the largest share of older learners' performance (meta-analysis cited); interfaces with minimal working-memory demands and environmental supports (cues, reminders, navigation aids); anxiety-reduction and stress-inoculation elements; age differences partly reflect cohort obsolescence rather than decline (p. 349); older women reported the most anxiety (p. 338)",none,"""Only 37% of the total effects of age on breadth of computer use were indirect; the rest were direct"" (p. 344) | ""self-pacing accounted for the largest portion of the variance in performance"" (p. 348) | ""technology interfaces should place minimal demands on working memory and environmental supports such as cues, and reminders or navigational aids should be provided"" (p. 348)","This review cites it for the constructs behind the digital-literacy and technology-experience paragraph (anxiety, self-efficacy, fluid and crystallised ability, prior technology use) and for self-paced, success-oriented training with low working-memory load, which is the rationale for the TMT-VR tutorial and practice runs and for exergame onboarding.","Cross-sectional data from the technology ecology of the early 2000s; self-reported use; mediation is model-based; a healthy, well-educated sample that likely underestimates age effects (p. 346).","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: adoption and sustained use depend on anxiety and self-efficacy, so an exergame must build early success",none,Trails B minus A entered as a reaction-time-type ability marker (log-transformed) (p. 337); no decomposition,cross-sectional | self-report technology use | 2000s technology | no VR,,"abstract, introduction, method, results (attitudes, use, regressions, SEM) and discussion",03_HCI_Interaction_Digital_Literacy,"Digital literacy, technological competence, and adoption",G06_older_adult_design,selected sections (see what_i_read),
LIT-0160,05_OlderAdults_Design_Acceptance,"Arlati, S., Di Santo, S. G., Franchini, F., Mondellini, M., Filiputti, B., Luchi, M., Ratto, F., Ferrigno, G., Sacco, M., & Greci, L. (2021). Acceptance and usability of immersive virtual reality in older adults with objective and subjective cognitive decline. Journal of Alzheimer's Disease, 80(3), 1025-1038. https://doi.org/10.3233/JAD-201431",2021,Acceptance and Usability of Immersive Virtual Reality in Older Adults With Objective and Subjective Cognitive Decline,10.3233/JAD-201431,older-adult design and acceptance (MCI feasibility and safety),"single-session clinical feasibility and acceptance study with two diagnostic groups, nested in an RCT","58 enrolled (26 MCI, 32 SCD), 55 analysed: MCI n = 24 (M 72.5, SD 5.8; 11 men; MMSE 26.6), SCD n = 31 (M 70.7, SD 5.6; 22 men; MMSE 27.9); age 60 or over; no previous immersive VR; history of motion sickness excluded (pp. 1027, 1030)",yes; MCI (objective impairment at or below -1.5 SD in at least one domain) and subjective cognitive decline,HTC Vive Pro with room tracking; Unity 'Virtual Supermarket' (p. 1027),immersive VR HMD,standing and walking in a 4 x 3 m virtual aisle,"one controller only, shown as a small racket; vibration on touching an item; trigger held to grab and released to drop (pp. 1027-1028)","find 8 listed items in a two-shelf aisle, then pay at a till with notes and coins; alternative scenarios with different items and positions; fixed 15-min exposure set from HMD safety guidelines; as many trials as time allowed (p. 1028)",fixed room-scale scenes; item positions vary across scenarios; real walking in a 4 x 3 m space,"completion time per trial; wrong-item, fallen-item and dropped-item errors; SSQ (N, O, D, TS); ITC-SOPI (spatial presence, engagement, naturalness, side effects); TAM3 subscales (PU, PEOU, PEC, CANX, ENJ, OUT, BI) (pp. 1028-1029)","n/a (no convergent test). Completed trials correlated with age (MCI r = -0.59; SCD r = -0.53); times fell across trials (F = 16.69, p < 0.001), the first trial slower than all later ones; MCI made more wrong or duplicate selections in trials 1, 2 and 4 (Table 4); wrong-item errors correlated with computer anxiety in MCI (r = 0.64) (pp. 1030-1032)","SSQ total median 3.74 (MCI) and 11.22 (SCD), both below 15; TAM3 PEOU 6.2 and 6.4, ENJ 6.4 and 6.4 of 7, CANX 2.1 and 1.7; one SCD participant stopped for discomfort; one MCI participant fell without injury when leaning on a virtual shelf; nobody asked for help with the controller (pp. 1030-1031, 1034)",not stated,n/a (single acceptance session for a training application),"One controller to limit interaction difficulty; vibration to signal contact; printed lane signs listing the items to reduce search load; 15-min cap from manufacturer guidance (p. 1028); a harness or dedicated safety solution for standing or walking users, because realism invites leaning on virtual objects (p. 1035); MCI users reported less control (PEC) and erred more, so error-tolerant interaction matters (p. 1034); age and visual acuity may lengthen search and grasp times, so record vision (p. 1034); pair SSQ with objective measures such as sway and heart rate in future (p. 1035)",none,"""he tried to lean on a virtual shelf, in order to more easily grab an item, and this made him lose balance and fell"" (p. 1030) | ""none of the participants asked for help to interact with the controller"" (p. 1034) | ""we suggest ensuring the safety of standing or waking individuals immersed in VR by introducing a harness"" (p. 1035)","This review cites it as the main acceptance and safety datum for MCI: high TAM3 acceptance and low SSQ in a walking task, but a fall from leaning on a virtual shelf; it supports the TMT-VR's seated administration and argues that any standing exergame for MCI needs supervision, cleared space or a harness, and error-tolerant selection.",Participants were enrolled in a computerised-training RCT and may have been more technology-positive; small groups; no control condition; SSQ after exposure only; enrolled and analysed totals differ; performance differences rest on few trials.,"openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: MCI participants completed an interactive immersive task, but it is not a trail test | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: a single-trigger controller was learnt without help, yet MCI users felt less control and erred more, which favours simpler hands-free selection | training potential: a walking shopping task was accepted by MCI and SCD adults, but one fall shows the safety cost of standing play",none,none (completion time only),n < 30 per group | no control group | RCT-enrolled sample | single session | one adverse event (fall),,full text,07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G06_older_adult_design,full text,
LIT-0165,05_OlderAdults_Design_Acceptance,"Charness, N., & Boot, W. R. (2009). Aging and information technology use: Potential and barriers. Current Directions in Psychological Science, 18(5), 253-258. https://doi.org/10.1111/j.1467-8721.2009.01664.x",2009,Aging and Information Technology Use: Potential and Barriers,10.1111/j.1467-8721.2009.01664.x,"other (narrative review of age, abilities, attitudes and design for technology use; non-VR)",narrative review,n/a,no,none,none,n/a,n/a,n/a,n/a,n/a,"n/a; cites Czaja et al. 2006 (n = 1,204): fluid intelligence the strongest predictor of technology use (p. 255)",n/a,n/a,"n/a; notes that video games and brain-fitness software improve trained and some untrained laboratory tasks, but evidence of real-world benefit is sparse (p. 256)","Age changes relevant to design: acuity, colour perception and glare; high-pitched sounds and background noise; fine motor control and arthritis; slowing, memory, attentional control and goal maintenance (p. 255). Recommendations: simplified menus, large fonts and buttons, noise reduction, no low-contrast text backgrounds, less scrolling, navigation aids and instructional support (p. 255); older adults take roughly twice as long to learn a new word processor under self-paced conditions (p. 255); about half of reported daily-activity difficulties could be relieved by better design and training (p. 255); model-based design tools (GOMS) need older-adult parameters (p. 256); 23% of adults 65 and over reported playing video games (p. 256)","notes age-related change in colour perception and susceptibility to glare, and advises against low-contrast text backgrounds (p. 255); no palette guidance","""Older adults take roughly twice as long under self-paced learning conditions to learn a new word processor than younger adults do"" (p. 255) | ""Web designers should avoid backgrounds that create low contrast for the text, use larger fonts, minimize scrolling, and provide navigation aids and instructional support"" (p. 255) | ""In terms of vision, these include changes in visual acuity, color perception, and susceptibility to glare"" (p. 255)","This review cites it for the sensory and cognitive changes that motivate large labels, high text contrast, glare control and simplified instructions, for doubling the time budget of tutorials, and for the caution that brain-training games need transfer evidence before the exergame claims cognitive benefit.","Narrative, based on late-2000s technology; the evidence is correlational; no VR or assessment data.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: training games improve trained tasks; real-world transfer evidence is sparse,age-related change in colour perception is relevant to a colour-based trail test; no specifics given,none,narrative review | 2009 technology context,,full text,03_HCI_Interaction_Digital_Literacy,"Digital literacy, technological competence, and adoption",G06_older_adult_design,full text,
LIT-0187,05_OlderAdults_Design_Acceptance,"Vanden Abeele, V., Schraepen, B., Huygelier, H., Gillebert, C., Gerling, K., & van Ee, R. (2021). Immersive virtual reality for older adults: Empirically grounded design guidelines. ACM Transactions on Accessible Computing, 14(3), Article 14. https://doi.org/10.1145/3470743",2021,Immersive Virtual Reality for Older Adults: Empirically Grounded Design Guidelines,10.1145/3470743,"VR assessment framework, guideline or standard (design guidelines for older adults)",literature-derived guideline set (13 sources) plus a qualitative laddering study of first-use interviews,"37 older adults 60-92 (M 74.4, SD 10.2; 18 men; 20 community dwellers, 17 care-home residents after one dropout); 20 of 37 below MoCA 26; computer proficiency M 3.4 of 5; 32 of 37 had never used a game console; the HMD subsample of LIT-0054 (pp. 14:9, 14:12-14:13)",partly; 20 of 37 below the MoCA cut-off (no diagnosis),Oculus Rift CV1 with Touch controllers; commercial app Perfect (nDreams),immersive VR HMD,seated at all times in a swivel chair or wheelchair (p. 14:11),"tilt the controller to point and press a button to act; a light beam was selected to travel between scenes; controllers shown, hands not shown (pp. 14:10-14:11)","n/a (free exploration, M 26 min, SD 5.5, range 8-36; interviews M 5.5 min)",n/a,"laddering analysis of interviews (127 ladders, 450 data points, Cohen's kappa 0.80); six means-end chains: transcending reality 45% of direct links, curiosity not satisfied 25%, negative immersion 11%, happy but not for me 9%, frustrating 7%, uncomfortable headset 2% (pp. 14:12-14:17)",n/a,"no cybersickness reported; 3 of 37 found the headset heavy or warm; 4 found the controllers hard and missed seeing their hands; 4 felt limited by sitting; 5 reported fear (wolves, water) and one stopped at the water; 5 said VR was not for them (pp. 14:14-14:17)",not stated (a compilation video is cited as Huygelier 2020),n/a,"67 guidelines (Table 2, pp. 14:7-14:8) rated against first-use interviews (Table 5, pp. 14:19-14:21; S supported, NS not supported, V varied, I inconclusive, NA not addressed). Bearing on a seated head-gaze trail test: A1 consider headset weight (S); A2 limit unnecessary head movements (NS); A3 gesture control (V); A4 avoid buttons or gestures (NS); A5 minimise reaching, ergonomic device position (S); A6 calibrate range of motion per user (S); A7 seated experience (V: necessary for some, limiting for four); A8 increase contrast and illumination (I, theory-based); A9 avoid clutter (NS); A10 avoid high-frequency tones (I); A11 stronger vibration (I); A12 gesture fatigue trade-off (NS); A13 monitor for simulator sickness (I); A14 active role when navigating (S); A15 accommodate glasses and hearing aids (S); A16 multisensory cues (I); A17 remove non-task stimuli (NS); A19 avoid memory-based tasks (NA, theory); A20 positive feedback for controls to be memorised (S); A22 provide assistance (S); A23 monitor stress (S); A24 heterogeneous technological understanding (S); U2 landmarks obvious in function (S); U5 supportive exploration (S); U6 verbal prompts between scenes (S); U7 natural interaction such as haptic gloves (S); U8 tasks that signify how to interact, since an object turning blue was not a clear enough affordance (S); U9 attach objects to the hand (I); U10 verbal prompt before entering VR (S); U11 gentle storytelling instructions (S); U12 clearly signal success (S); U13 prevent errors (I; reassurance was given); U14 written messages rather than photographs (NA); U15 sensory feedback for completion (NA). Bearing on an exergame: X1 ecologically valid items (S); X2 nature elements (S); X3 scenic value (S); X4 congruent detail is not clutter (S); X5-X7 congruent, dynamic, exaggerated sounds (S); X12 personalised music (S); X13 shared experience with carers (S); X14 active inclusion, no passive observers (S); X15 social support (S); X20 overcome bodily limits (S); X22 avoid competitiveness, emphasise achievement (V: some wanted more challenge); X23 tailor to interests (S); X24 group exercise (NA); X26 travel (S). Eleven of 25 accessibility guidelines are theory-based and 13 of 15 usability guidelines rest on one study (p. 14:8). Four recommendations: balance rich experience with simple interaction; trade off safety and presence (seated use flattens the experience for some); restorative nature scenes aid reminiscence but water and wolves frightened some; heterogeneity beyond cognitive status (pp. 14:23-14:25)",A8 'increase contrast ratios and illumination' is theory-based and rated inconclusive because participants were not asked; the blue highlight on a selected object was not a clear enough affordance (U8); no palette guidance,"""We found no support for the guideline suggesting limiting head movements (A2) or to avoid the use of buttons or gestures as control input (A4)"" (p. 14:18) | ""four older adults expressed that sitting down, even in the swiveling chair, felt limiting to them"" (p. 14:18) | ""some older adults explicitly criticized the lack of challenge in the IVR experience"" (p. 14:22)","The backbone of the design section: this review appraises the TMT-VR against the 67 guidelines (seated use A7, assistance A22, supportive practice U5, verbal prompts and feedback U10-U12, no need to limit head movement A2, stress monitoring A23, glasses A15, calibration A6) and the exergame against X14, X22 and X23; it also records that the set says nothing about gaze or dwell selection, where the TMT-VR adds evidence.","One commercial recreational application, one seated first-use session of 26 min, 5.5-min interviews, no ethnic diversity; the ratings are the authors' consensus, not tests; the interviewees are part of the LIT-0054 sample; 11 accessibility guidelines are theory-based and most usability guidelines come from one study.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: no guideline addresses gaze, head or dwell selection; A2 (limit head movements) and A4 (avoid buttons) were both unsupported, so head-gaze scanning is not contraindicated and controllers are not ruled out | training potential: X14 active inclusion and X23 tailoring are supported; X22 (avoid competitiveness) drew varied responses because some wanted more challenge; seated play (A7) limited presence for some",contrast guideline A8 inconclusive; the blue selection highlight was not a clear affordance (U8),none,n = 37 | single first-use session | commercial recreational app | consensus ratings | sample overlaps LIT-0054 | Tables 2 and 5 are images (read from the PDF pages),"The note's ratings (U5, U10-U12, A22 supported; A7 varied; A2 and A4 not supported; A13 inconclusive; A15 supported; X14 and X23 supported; X22 varied) are confirmed by Table 5. The note omits that A1, A5, A6, A14, A20, A23, A24, U2, U6, U7 and U8 are also rated S, that A9, A12 and A17 are NS, and that A8, A10, A11, A16, U9, U13 and X27 are I.","full text, plus Tables 2 and 5 read from the PDF page images because they are absent from the text file",03_HCI_Interaction_Digital_Literacy,Age-inclusive HCI and immersive-interface design,G06_older_adult_design,full text,
LIT-0191,05_OlderAdults_Design_Acceptance,"Appel, L., Appel, E., Bogler, O., Wiseman, M., Cohen, L., Ein, N., Abrams, H. B., & Campos, J. L. (2020). Older adults with cognitive and/or physical impairments can benefit from immersive virtual reality experiences: A feasibility study. Frontiers in Medicine, 6, 329. https://doi.org/10.3389/fmed.2019.00329",2020,Older Adults With Cognitive and/or Physical Impairments Can Benefit From Immersive Virtual Reality Experiences: A Feasibility Study,10.3389/fmed.2019.00329,older-adult design and acceptance (tolerability in care settings),multi-site non-randomised single-session feasibility study,"66 adults in four Toronto care settings (long-term care, rehabilitation hospital, day programmes); M age 80.5 (SD 10.5, from 63 with a recorded age); 60.6% women; cognition mapped as normal 28, mild 17, moderate 12, severe 3, unknown 6; 31 wheelchair users; 50 wore glasses (17 kept them on in VR), 9 wore hearing aids; substitute decision-maker consent for 14 (pp. 3-5)","yes; about half with cognitive impairment (mild to severe), plus mobility and sensory impairments","Samsung Gear VR with Galaxy S7 (318 g, 60 Hz, 101-degree field of view), Sennheiser HD 221 headphones, disposable face pads (p. 5)",immersive VR HMD (passive 360-degree video),"seated (32 on a floor-fixed swivel chair, 31 in their own wheelchair) or lying (3); never standing (p. 5)",none (passive viewing; head rotation only),"five nature scenes in a 6-min loop, replayed to a 20-min cap; stop at any time (pp. 5-6)",n/a,"viewing time; modified MiDAS observation by two assistants; modified STAI items; custom Likert items on comfort, image, sound and length; 16 pre and post mood items; semi-structured interview (pp. 6-7)",n/a,"0% dropout; M 8 min of viewing (3-20); 76% completed one loop and 44 of 66 watched longer than 6 min; 88% said the HMD was not too heavy and 82% found it easy to get used to; 25% found the image out of focus; 92% (58 of 63) not nauseous; no hearing-aid interference; 76% wanted to try again and 71% would recommend it; 'rested' and 'curious' fell and 'lonely' and 'tired' rose after exposure (pp. 6-8, 10)",data collection tool in the supplementary material; data not stated,n/a,"Seated or lying delivery only, swivel chair with a fixed base, caregivers may turn a wheelchair (pp. 5, 10); a research assistant fits the headset and adjusts the lens wheel per person, stays and observes with a script (pp. 5-6); hygienic face pads (p. 5); the headset must accommodate glasses, since fit and focus were the main problems (p. 10); hearing aids caused no interference with simple ambient audio (p. 10); wigs and hairstyles were an unanticipated barrier (p. 10); keep the pre-exposure protocol short, since 30 min of questionnaires may explain the rise in tiredness (p. 11); content should be varied, social, familiar and more dynamic, since repeated content shortened viewing (pp. 9-10); shared viewing with family increased engagement (p. 11); site staff grew more confident over the study (p. 9)",none,"""The VR intervention was always administered while the participant was either seated or lying down, but never while standing up for safety reasons"" (p. 5) | ""Wearing corrective eyeglasses was problematic for many of the participants, both in terms of fitting the HMD over the glasses and with achieving focus"" (p. 10) | ""older adults can be immersed safely, and with interest for an average of 8 min (and up to 20 min)"" (p. 10)","This review cites it for the tolerability of a short seated or reclining headset exposure in frail and cognitively impaired older adults, for the practical requirements (glasses, lens adjustment, hygiene, help with fitting, short pre-exposure protocols) and for the observation that passive and repetitive content loses interest, which supports an active and varied training task.","Passive 360-degree video of 6-20 min; purposively selected participants; no control; unblinded observers; modified scales; adverse-event figures differ between sections (no side-effects in the abstract, 58 of 63 not nauseous in the results, 96% in the discussion); mood item changes are unanalysed means.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed (passive viewing),none,none,no control group | passive content only | modified unvalidated scales | inconsistent adverse-event figures | purposive sampling,,full text,07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G06_older_adult_design,full text,
LIT-0229,05_OlderAdults_Design_Acceptance,"Karaosmanoglu, S., Cmentowski, S., Nacke, L. E., & Steinicke, F. (2025). ExerCube vs. virtual reality: A comparative study of exergame technologies for older adults. Proceedings of the ACM on Human-Computer Interaction, 9(6), Article GAMES008. https://doi.org/10.1145/3748603",2025,ExerCube vs. Virtual Reality: A Comparative Study of Exergame Technologies for Older Adults,10.1145/3748603,"VR training, rehabilitation or exergame evidence (display comparison)","within-participants counterbalanced comparison (two displays, one game, one 5-min session each) with mixed methods","34 independently living residents of a German senior facility, aged 65 or over, M 79.4 (SD 7.4); 25 women; 36 recruited, 2 excluded; 29 had used the facility's ExerCube (21 weekly), 14 had tried VR seldom; 32 exercised weekly (pp. 9-10)",no,"Valve Index (cable-bound) versus ExerCube (three projection walls, non-stereoscopic); Vive trackers on both wrists; Unity 2022.3.14f1; both conditions played inside the ExerCube space (pp. 5-7)",mixed (immersive VR HMD versus projection room),standing and walking,hand position from wrist trackers; a snowflake is caught by touching it; no controllers or buttons,"Winter Wonderland, three levels in 5 min: level 1 catch 21 green flakes with either hand (15-s lifetime); level 2 catch 33 flakes, yellow with the left and blue with the right hand (5-s lifetime); level 3 catch numbered flakes in order in sets of five until time runs out; maximum 129 flakes; interactive avatar tutorial before each level (pp. 7-8)","targets spawn on three vertical planes matching the ExerCube walls, evenly spread; heights limited to 30-90% of each player's calibrated vertical arm reach (T-pose and overhead calibration); identical positions in both displays; no targets in the space between player and walls (pp. 7-8, 17)","correct, wrong and missed flakes; score (100 plus a speed bonus, minus 100 for a wrong catch); hand path length; heart rate (Polar OH1); SSQ before and after each condition; IPQ; KIM; PXI; PACES-S; NASA-TLX; preference; interviews (pp. 9-10)","n/a (no cognitive outcome). ExerCube beat the HMD on correct flakes (82.6 vs 78.5, d = 0.39), score (d = 0.45), hand movement (460.8 vs 429.1, d = 0.81), perceived performance (81.5 vs 74.6) and lower frustration (4.1 vs 9.4); the HMD beat the ExerCube on all IPQ presence subscales (spatial presence d = -0.65); no difference in enjoyment, PXI, PACES-S or heart rate (75.5 at baseline to 102.6 and 104.5) (pp. 12-13)","SSQ total 9.5 before, 1.9 after the ExerCube, 3.1 after the HMD (lower than baseline after the ExerCube); preference 18 ExerCube vs 16 HMD (p = 0.864); half of those preferring the ExerCube cited headset ergonomics (cable, weight, glasses), others safety and seeing the walls (pp. 12-14)",CC BY licence; supplementary video and interview questions; code and data not stated,"single exposure, not a training study; design process: iterative tests with 4 older adults (M 81), a physiotherapist and a trainer; scoring instead of error reporting to limit workload; nature theme and congruent music; play area marked by stone barriers and light rays (pp. 6-7)","Calibrate target heights to each player's reach and avoid straining positions (p. 8); 5 min of play following recommendations for VR studies with older adults (p. 8); interactive avatar tutorials; longer target lifetimes in the first level for learning; audio and animation feedback for catches and arrivals (p. 7); brightness of object colours tuned after older-adult feedback (p. 7); 10-15-min break with heart-rate recovery between conditions (p. 11); familiarisation beyond tutorials, since novelty did not help older adults (p. 17); redesign headsets for weight, cables and glasses (p. 17); HMDs are perceptually harder (weaker depth cues, narrower field of view), so performance costs must not be read as ability (p. 17); standalone headsets for unsupervised exercise and constant monitoring with tethered ones (p. 15)","colour-coded hand rules (green either hand, yellow left, blue right); object colour brightness tuned with older adults; no colour-vision-deficit consideration (pp. 7-8)","""game designers should provide more extensive trial and acclimatization periods that go beyond the interactive tutorials we provided before the actual game"" (p. 17) | ""VR-HMDs are well known to provide worse depth perception than in real life"" (p. 17) | ""The VR-HMD offered superior presence, while the ExerCube led to higher performance and physical activity"" (p. 1)","This review cites it in the exergame section as the closest precedent: a reach-and-catch game with a numbered-order level (a TMT-A-like rule) played standing by adults around 79, with equal enjoyment and low cybersickness across displays, but fewer catches, less movement and more frustration in the tethered headset; it supports standalone headsets, calibration of target reach, longer familiarisation and caution in reading headset performance as cognitive ability.","Single 5-min sessions, no cognitive outcome, level-3 performance not reported separately; most participants were ExerCube regulars, which favours the ExerCube; a tethered Valve Index inside a walled space with targets only on three planes tests neither depth nor standalone use; German, active, independent sample.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed (fixed planes) | depth: targets stayed on three wall planes and the authors note weaker HMD depth perception, so using depth in a headset carries a perceptual cost | head-gaze dwell for older adults: not addressed | training potential: a TMT-like ordered-catch exergame was enjoyed by older adults with low SSQ in both displays, but headset ergonomics reduced performance and movement","a colour-based hand assignment (yellow left, blue right) was learnt by older adults within a 5-min game, but accuracy by level is not reported","the score combines accuracy with reaction speed relative to target lifetime, and hand path length is logged separately, but the components are not analysed as search versus movement time",single 5-min session | n = 34 | familiarity bias towards ExerCube | tethered headset | no cognitive outcome,,full text,03_HCI_Interaction_Digital_Literacy,Age-inclusive HCI and immersive-interface design,G06_older_adult_design,full text,
LIT-0033,06_Cybersickness_Tolerance,"Kourtesis, P., Linnell, J., Amir, R., Argelaguet, F., & MacPherson, S. E. (2023). Cybersickness in Virtual Reality Questionnaire (CSQ-VR): A validation and comparison against SSQ and VRSQ. Virtual Worlds, 2(1), 16–35. https://doi.org/10.3390/virtualworlds2010002",2023,Cybersickness in Virtual Reality Questionnaire (CSQ-VR): A validation and comparison against SSQ and VRSQ,10.3390/virtualworlds2010002,cybersickness and tolerability,"instrument validation (within-subject repeated exposure; reliability, convergent validity, ROC against performance decline)","39 young adults (22 F, 17 M), 22–36 y (M 25.28, SD 3.25), education M 17.23 y; MSSQ above the 75th percentile excluded (pp. 23–24)",no,"HTC Vive Pro Eye (eye tracker 120 Hz, 0.5–1.1°)",immersive VR HMD,standing (p. 24),"touching with SteamVR virtual hands; touch selects, continuous touch (1 s on keypad or cube) confirms; no button presses (pp. 19–21); CSQ-VR in VR answered by touching a number or sliding a slider (p. 22)","three 5-min rollercoaster rides with linear and angular accelerations; assessments at baseline and after each ride: CSQ-VR (VR), Backward Digit Span, Backward Corsi (27 positions on x, y, z; 9 shown), Deary–Liewald SRT (20 trials) and CRT (40 trials); about 100 min in VR (pp. 19–24)",n/a (not a trail test); Corsi cubes placed in three dimensions,"CSQ-VR total (6–42) and nausea, vestibular, oculomotor sub-scores (2–14); SSQ; VRSQ; BDST and BCBT scores; CRT reaction time split into attentional time (target onset to gaze on target) and motor time (gaze to touch); pupil size and fixation duration while answering the CSQ-VR (pp. 21–22)","Cronbach α CSQ-VR total .865 (nausea .792, vestibular .934, oculomotor .704) vs SSQ .810 and VRSQ .806 (Table 3, p. 26). CSQ-VR total–VRSQ total r = .77 (paper) and .65 (VR version) (Table 4, p. 27); SSQ correlations described as strong (values in Figures 4–5 only). ROC for a ≥2 SD decline in reaction or motor speed: CSQ-VR total cut-off 10 (paper) or 9 (VR) gave sensitivity 100%, specificity 75%, AUC 87% and 86.5%; SSQ AUC 66.1%, VRSQ 66.6% (Tables 5–6, p. 28). Declines occurred in 11 observations from 3 participants, all on the DLRT (pp. 27–28). Pupil size predicted CSQ-VR total; fixed plus random effects explained 50% of variance (p. 30)","CSQ-VR (VR) mean 7.59 (2.09) at baseline, 12.26 (6.19) after ride 3 (max 42) (Table 2, p. 25); no dropouts (p. 25); symptoms mostly moderate","questionnaire downloadable (ResearchGate DOI 10.13140/RG.2.2.36571.03362, p. 33); data on request; software not released",n/a,none; young sample; authors call for age-diverse samples (p. 32),"Ride environment kept black-and-white ""to ensure that the symptoms were strictly induced by vection and not due to other reasons, such as intense colors"" (p. 19)","""The CSQ-VR enables the assessment of cybersickness during VR exposure"" (p. 16) | ""only three participants experienced a temporary decline in their psychomotor skills"" (p. 28) | ""A decrease in pupil size indicated higher intensity cybersickness and vice versa"" (p. 32)","This review cites the CSQ-VR as the in-headset symptom measure the TMT-VR, a colour-alternation version and exergame should administer between tutorial, practice and test, which the context lists as not yet done under the seated standalone set-up. The cut-off of 9–10 flags observations in which psychomotor speed may be compromised. The VR Deary–Liewald CRT, with attentional and motor time from HMD eye tracking, is the template for the author's plan to separate attentional from motor speed in the TMT-VR.","Young, screened sample (MSSQ cut) exposed to a provocative standing rollercoaster, unlike a seated trail task; the decline criterion was met by only 3 participants, so the ROC rests on 11 events; no older adults.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: interaction was touch, not gaze; symptoms slow attentional speed, which a gaze-driven test inherits | training potential: indirectly (gives an in-VR monitoring tool for repeated training sessions)",none,"Yes: VR CRT yields reaction time, attentional time (gaze arrival on target) and motor time (gaze to touch) from HMD eye tracking (p. 21); all detected declines were in reaction or motor speed",n = 39 | self-citation cluster (author's own instrument) | young screened sample | ROC on 11 events from 3 participants | no non-VR control,The note's caution about 'floor effects in the older subsample' is wrong: there is no older subsample; participants were 22–36 years.,full text,07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G02_tmt_foundations_cybersickness,full text,
LIT-0034,06_Cybersickness_Tolerance,"Kourtesis, P., Amir, R., Linnell, J., Argelaguet, F., & MacPherson, S. E. (2023). Cybersickness, cognition, & motor skills: The effects of music, gender, and gaming experience. IEEE Transactions on Visualization and Computer Graphics, 29(5), 2326–2336. https://doi.org/10.1109/TVCG.2023.3247062",2023,"Cybersickness, cognition, & motor skills: The effects of music, gender, and gaming experience",10.1109/TVCG.2023.3247062,cybersickness and tolerability,within-subject experiment (music conditions counterbalanced) with mixed regression; preceded by an online music-rating study,"Online study 92 (51 M, 39 F, 2 non-binary); VR study 39 (22 F, 17 M), 22–36 y (M 25.28, SD 3.25), education 17.23 y; [inference] the same sample as LIT-0033 (identical descriptives); MSSQ >75th percentile excluded; 32 (16 F/16 M) used for sex comparison (p. 2331)",no,HTC Vive Pro Eye,immersive VR HMD,standing (p. 2331),touch with virtual hands; continuous touch for 1 s confirms; no buttons (p. 2329),"three 5-min rides with Joyful, Calming or No music; four assessments (baseline and after each ride): CSQ-VR (VR), Backward Digit Span, Backward Corsi, Deary–Liewald SRT/CRT; about 100 min (p. 2331)",n/a,"CSQ-VR total and sub-scores; BDST; BCBT; DLRT reaction time, attentional time, motor time; reading time (fixation on CSQ-VR text); pupil size; VR, computing and gaming experience (ability + frequency)","Music main effect on nausea F(2.35, 89.32) = 12.32, ω² = .17; Calming and Joyful vs No music reduced nausea; only Joyful reduced overall cybersickness (p. 2332). Cybersickness predicted verbal WM β −0.17 (p < .01), reaction time β 0.09 (p < .05; vestibular β 0.13, p < .01), attentional time β 0.14 (p = .11), motor time β 0.04 (ns), reading time β 1.51 (p < .001), pupil size β −0.15 (p < .001; R² .83); visuospatial WM unaffected (Table 1, p. 2332). Gaming experience predicted lower cybersickness β −0.24 (p < .01); women reported more symptoms (t(37) = 3.08) but not after controlling gaming experience (F(1,30) = 0.93) (pp. 2333–2334)","symptoms mild to moderate; dropouts not reported in this paper (LIT-0033, same sample, reports none)",music excerpts on OSF; data and software not stated,n/a,none (young sample); authors ask for age-diverse samples and shorter exposures (p. 2334),black-and-white ride environment to avoid symptoms from intense colours (p. 2330),"""the significant decrease in reaction speed is attributed predominantly to the decrease of the attentional processing speed"" (p. 2334) | ""Higher gaming experience was associated with lower cybersickness"" (p. 2326) | ""the visuospatial working memory remained intact regardless of cybersickness"" (p. 2333)","This review cites it for three points: cybersickness slows reaction time mainly through attentional rather than motor time, which matters when a gaze-driven trail test is run under symptoms; pleasant music is a low-cost mitigation compatible with an exergame; and gaming experience is the covariate that explains apparent sex differences, so the exergame should record it.",Same young screened sample as the CSQ-VR validation; about 70 min of provocative exposure; the attentional-time effect was not significant; effects are transient and within-session.,openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: symptoms slow attentional speed; a head-gaze test would inherit this | training potential: music mitigation usable in an exergame; gaming experience as covariate,"none (notes only that Varmaghani et al. used the Color Trails Test after VR, p. 2327)","Reaction time = attentional time + motor time via eye tracking; cybersickness effect large on attentional time, small on motor time (p. 2333)",n = 39 | self-citation cluster | young screened sample | no non-VR control group,,full text,07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G02_tmt_foundations_cybersickness,full text,
LIT-0073,06_Cybersickness_Tolerance,"Papaefthymiou, S., Giannakopoulos, A., Roussos, P., & Kourtesis, P. (2024). Mitigating cybersickness in virtual reality: Impact of eye–hand coordination tasks, immersion, and gaming skills. Virtual Worlds, 3(4), 506–535. https://doi.org/10.3390/virtualworlds3040027",2024,"Mitigating cybersickness in virtual reality: Impact of eye–hand coordination tasks, immersion, and gaming skills",10.3390/virtualworlds3040027,cybersickness and tolerability,within-subject repeated-measures study (CSQ-VR at eight time points) with mixed-effects models,"48 recruited, 1 withdrew after the ride; 47 analysed (24 F, 23 M), 18–45 y (M 27.4, SD 5.78), education 16.8 y; 68.1% had never used VR; half psychology students (p. 512)",no,"HTC Vive Pro (2880 × 1600, 90 Hz)",immersive VR HMD,standing for VR tasks; seated for PC tasks (pp. 512–514),"SteamVR virtual hands, touch-based selection; VR Deary–Liewald by extending the arm to touch boxes; PC version by keyboard (p. 512)","PC Deary–Liewald and CSQ-VR before and after VR; in VR: CSQ-VR, DLRT, CSQ-VR before and after a 12-min rollercoaster; about 1 h (pp. 513–515)",n/a,"CSQ-VR total and sub-scores (eight times); SRT and CRT (PC and VR); MSSQ, VIMSSQ, Gaming Skills Questionnaire, technology experience","Immersion stage main effect on CSQ-VR F(3,322) = 62.19, ω² = .17; pre-ride to post-ride g = 1.37; task engagement after the ride reduced symptoms (post-ride pre- to post-task g = 0.55; post-VR g = 0.43) but post-VR remained above baseline (g = 1.08) (pp. 517–519); oculomotor symptoms not reduced by task (p. 522). VR CRT slower after the ride (g = −0.38), VR SRT unchanged; PC SRT slower after VR (g = −0.38), PC CRT faster (g = 0.35) (p. 523). Predictors of CSQ-VR total: MSB-Adult β .315, VIMSSQ β .174, smartphone experience β −.133 (fixed R² .175) (Table 4, p. 525); FPS game skill β −.281 (Table 5, p. 526); age and sex not retained","CSQ-VR mean 7.62 pre-VR, 14.5 post-ride, 10.8 post-VR post-task (max 42) (Table 2, p. 517); 1 of 48 withdrew for discomfort (p. 512)",data on request; software not released,n/a,"none sampled; limitation notes older adults may differ (p. 530); practical advice: shorten and soften high-motion content, add gradual transitions, follow intense content with moderately engaging interactive tasks, offer user-adjustable motion settings (p. 531)",black-and-white ride environment to reduce distraction (p. 514),"""Eye–hand coordination tasks, performed after the ride and VR immersion, mitigated nausea, as well as vestibular, and oculomotor symptoms"" (p. 506) | ""the full-body interaction may have served as a natural buffer against the effects of sensory conflict"" (p. 529) | ""proficiency in FPS games consistently predicts a significant reduction in overall cybersickness intensity"" (p. 525)","This review cites it when designing the exergame: reaching and touching targets with the arms may itself attenuate symptoms, and symptom checks should be timed around the most provocative content. It also supports screening on motion-sickness and VIMS susceptibility rather than age or sex, and recording gaming genre experience.","Young, mostly VR-naive sample; no no-task control, so 'task mitigation' is confounded with time since the ride; a trail task is far less provocative than a 12-min rollercoaster.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: arm-reaching eye–hand tasks reduce symptoms; relevant to an exergame,none,CRT (search and choice) was slowed immediately after the ride in VR while SRT was not (p. 523); eye–hand coordination framed as the mitigating ingredient,no no-task control | young VR-naive sample | self-citation cluster | 1 dropout,,full text except reference list,07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G02_tmt_foundations_cybersickness,full text,
LIT-0106,06_Cybersickness_Tolerance,"Kourtesis, P., Papadopoulou, A., & Roussos, P. (2024). Cybersickness in virtual reality: The role of individual differences, its effects on cognitive functions and motor skills, and intensity differences during and after immersion. Virtual Worlds, 3(1), 62–93. https://doi.org/10.3390/virtualworlds3010004",2024,"Cybersickness in virtual reality: The role of individual differences, its effects on cognitive functions and motor skills, and intensity differences during and after immersion",10.3390/virtualworlds3010004,cybersickness and tolerability,within-subject pre/post-ride study with linear and mixed regression,"30 adults (17 F, 13 M), 20–45 y (M 29.17, SD 4.17), education 16.27 y (Table 1, p. 75)",no,HTC Vive Pro Eye,immersive VR HMD,"standing, with padded floor, non-slip mats and supervision (p. 73)","SteamVR virtual hands; touch to select, hold >1 s to confirm; no buttons; object heights and shoulder-to-object distance personalised per ISO 9241-400 (p. 69)","baseline (CSQ-VR in VR; Digit Span forward and backward; Corsi forward and backward; Deary–Liewald; order counterbalanced in three sequences), 12-min rollercoaster, repeat assessment; paper CSQ-VR before and after; about 60 min in VR (pp. 73–74)","n/a; Corsi cubes positioned in x, y and z","CSQ-VR total and sub-scores; DST; CBT; DLRT reaction, attentional and motor time; pupil size during the CSQ-VR and the ride; MSSQ; computing, smartphone and gaming experience","MSB-Adult was the best predictor of CSQ-VR total (β .66, R² .39), nausea (β .63) and vestibular (β .53) (Table 6, p. 78); pupil size during the ride β −.38 (R² .16); gaming β −.44; smartphone β −.40 (Table 2, p. 76). Best mixed models: Corsi backward ← gaming .36, vestibular −.21; attentional time ← oculomotor .28; motor time ← gaming −.36, nausea .19; reaction time ← gaming −.35, CSQ-VR total .23 (Table 14, p. 81); verbal memory unaffected. During vs after headset removal: total g = 0.64, vestibular g = 0.49, nausea g = 0.56 lower post-VR; oculomotor unchanged (g = 0.22) (p. 81)","CSQ-VR total 8.73 (3.06) at baseline, 14.78 (7.84) post-ride (max 42) (Table 1, p. 75); dropouts not reported",data on request; software not released,n/a,none sampled; standing with safety measures; ISO-based personalisation of reach; authors call for older samples (p. 87),black-and-white ride environment (p. 69),"""cybersickness and its effects on performance should be examined during and not after immersion"" (p. 62) | ""the intensity of oculomotor and nausea symptoms significantly decelerates attentional and motor speed, respectively"" (p. 86) | ""While visuospatial working memory suffered from cybersickness, verbal short-term and working memory remained largely untouched"" (p. 88)","This review cites it for in-headset measurement (nausea and vestibular symptoms fall once the headset is removed, so a post-session SSQ underestimates), for motion-sickness susceptibility as the screening variable, and for the dissociation of attentional time (oculomotor symptoms) from motor time (nausea), which supports exporting the two streams separately from the TMT-VR.","n = 30, young; many single-predictor models at p ≤ .05 without correction; cognitive effects are small; the verbal vs visuospatial working-memory result conflicts with LIT-0034.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: oculomotor symptoms slow attentional time, which a head-gaze test depends on | training potential: indirectly (monitor symptoms during, not after, each training session)",none,"Yes: attentional time predicted by oculomotor symptoms, motor time by nausea, in separate best models (Table 14, p. 81)",n = 30 | many uncorrected models | self-citation cluster | conflicting WM findings with LIT-0034,,"abstract, aims, methods, results (Tables 1, 2, 6, 14; section 4.3), discussion 5.5–5.8, conclusions; literature review 2.1–2.4 skimmed",07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G02_tmt_foundations_cybersickness,selected sections (see what_i_read),
LIT-0112,06_Cybersickness_Tolerance,"Kourtesis, P., Collina, S., Doumas, L. A. A., & MacPherson, S. E. (2019). Validation of the Virtual Reality Neuroscience Questionnaire: Maximum duration of immersive virtual reality sessions without the presence of pertinent adverse symptomatology. Frontiers in Human Neuroscience, 13, 417. https://doi.org/10.3389/fnhum.2019.00417",2019,Validation of the Virtual Reality Neuroscience Questionnaire: Maximum duration of immersive virtual reality sessions without the presence of pertinent adverse symptomatology,10.3389/fnhum.2019.00417,"VR assessment framework, guideline or standard (software quality and VRISE reporting)","instrument validation (CFA, reliability, Bayesian regression) across three sessions","40 adults (21 M), 28–43 y (M 32.08, SD 3.54), education 14.25 y; 18 self-identified gamers, 22 non-gamers (p. 3)",no,HTC Vive with two wands; 4.4 m² area,immersive VR HMD,mixed (teleportation and physical mobility),"6-DoF wand controllers in commercial games (Job Simulator, The Lab, Rick and Morty: Virtual Rick-ality) with ergonomic interactions (p. 3)","three weekly sessions, each played until completion or discomfort; VRNQ (20 items in four domains: user experience, game mechanics, in-game assistance, VRISE; 7-point) after each (pp. 3–4)",n/a,VRNQ total (/140) and four sub-scores (/35); session duration,"Cronbach α .89/.89/.90/.89; CFI .954, TLI .938, SRMR .076, RMSEA .071 (Table 2, p. 5). Session durations 59.65 (8.42), 64.72 (6.24), and 65.73–70.44 min (p. 5). VRNQ total 126.3 (7.55); all VRISE items 5–7 (mild to absent). Duration correlated with VRNQ total r = .31 (BF10 81.5). Best model of VRISE: immersion, graphics, sound, instructions, prompts; R² .324; BFM 117.42 (p. 6). Age and education unrelated to VRNQ scores or duration (p. 5)","Cut-offs: minimum ≥25/35 per domain and ≥100/140 total; parsimonious ≥30/35 and ≥120/140 (Table 4, p. 7); maximum session 55–70 min when parsimonious cut-offs are met and users are inducted (p. 7)",VRNQ in supplementary material; no code,n/a,"not sampled (28–43 y); recommendations: an extended introductory tutorial, helpful in-game instructions and prompts, teleportation or physical mobility, ergonomic two-handed interactions (pp. 3, 7, 10)",none,"""The maximum duration of VR sessions should be between 55 and 70 min when the VR software meets or exceeds the parsimonious cut-offs"" (p. 1) | ""deeper immersion, better quality of graphics and sound, and more helpful in-game instructions and prompts were found to reduce VRISE intensity"" (p. 1)","This review cites the four VRNQ domains as a reporting checklist for the TMT-VR, a colour-alternation version and exergame, the 55–70-min ceiling as the budget for a training session, and the finding that tutorials, instructions and prompts lower symptoms as support for the TMT-VR's in-VR audio instructions and tutorial–practice sequence.",Forty adults aged 28–43 playing commercial games; no older adults; VRISE measured by five VRNQ items rather than a symptom instrument; no SSQ comparison in this study.,openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: session length ceiling for training sessions,none,none,"n = 40 | no older adults | commercial games, not assessments | self-citation cluster",,"abstract, introduction, methods, results, discussion on duration and VRISE predictors, limitations, conclusion",07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G02_tmt_foundations_cybersickness,selected sections (see what_i_read),
LIT-0138,06_Cybersickness_Tolerance,"Drazich, B. F., McPherson, R., Gorman, E. F., Chan, T., Teleb, J., Galik, E., & Resnick, B. (2023). In too deep? A systematic literature review of fully-immersive virtual reality and cybersickness among older adults. Journal of the American Geriatrics Society, 71(12), 3906–3915. https://doi.org/10.1111/jgs.18553",2023,In too deep? A systematic literature review of fully-immersive virtual reality and cybersickness among older adults,10.1111/jgs.18553,cybersickness and tolerability,systematic review (eight databases to 14 October 2022; EPHPP appraisal; no meta-analysis),"39 studies; 19 with n ≤ 30; mean ages 63–92 y; subgroups with cognitive impairment (11 studies), hospitalised, long-term care and oldest-old; 17 countries (p. 3910)",yes in a subset (MCI and dementia samples),"HTC Vive and Oculus Rift most common; 11 'borderline' studies (phone-based headsets, 3-DoF or passive video) (pp. 3909–3910)",immersive VR HMD,not synthesised,not synthesised,"one-time session in 23 studies, multi-session in 16; exposures from a single 7–9-min session to 20 min per day for 4 weeks; content: cognitive training or assessment, physical rehabilitation, exploration or reminiscence (p. 3910)",n/a,"SSQ in 28 of 39 studies, scoring often unstated; VRSQ and CSQ variants in 5; six without a validated measure; only 15 measured before and after (p. 3911)","n/a (review). Findings: six studies reported no cybersickness; most described symptoms as minor; 13 studies had cybersickness-related dropouts, ≤10% or ≤1 participant except two; all nine young-versus-old comparisons found older adults equal or less symptomatic; multi-session studies saw symptoms fall over time; MCI samples showed minimal symptoms, with only two studies comparing with and without impairment (pp. 3911–3912). Quality: 6 strong, 10 moderate, 23 weak (p. 3910)",as above; strong retention across studies (p. 3906),n/a,"n/a (dosage effects named as a research need, p. 3912)","Obtain a baseline symptom assessment because older adults report dizziness or headache before exposure; reduce duration and intensity of sessions, add frequent breaks, increase navigational control (pp. 3911–3912); use larger samples and RCTs with dosage measurement",none,"""Most included studies reported only minor cybersickness among older adult participants"" (p. 3906) | ""all studies found that age was not associated with cybersickness symptoms, or that older adults experienced less cybersickness symptoms"" (p. 3911) | ""the scoring for the Simulator Sickness Questionnaire varied or was not mentioned"" (p. 3906)","This review cites it for the tolerability of fully immersive VR in older adults, including MCI, as background for both assessment and training; for the recommendation to measure symptoms at baseline and after each session; and to note that most evidence is single-session and weakly designed, which the exergame protocol should improve on with multi-session dosage and in-headset CSQ-VR.",No pooled estimate; heterogeneous exposures; 23 of 39 studies weak; selection and attrition may hide susceptible older adults; symptom scoring inconsistent across studies.,"openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: feasible in older adults, but evidence is single-session and weak; RCTs and dosage needed",none,none,no meta-analysis | 23/39 weak quality | inconsistent SSQ scoring,,full text,07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G02_tmt_foundations_cybersickness,full text,
LIT-0159,06_Cybersickness_Tolerance,"Davis, S., Nesbitt, K., & Nalivaiko, E. (2014). A systematic review of cybersickness. In Proceedings of the 2014 Conference on Interactive Entertainment (IE2014), Newcastle, NSW, Australia, 2–3 December 2014. ACM. https://doi.org/10.1145/2677758.2677780",2014,A systematic review of cybersickness,10.1145/2677758.2677780,cybersickness and tolerability,exploratory systematic review (narrative; conference paper),171 records after Boolean refinement; no study-level synthesis table (p. 3),n/a,Oculus Rift DK1/DK2-era HMDs,immersive VR HMD,discussed as a risk factor only,n/a,n/a,n/a,"SSQ (16 items; nausea, oculomotor, disorientation), Pensacola index, Nausea Profile, VR Symptom Questionnaire (Ames 2005), MSSQ (Golding 1998); objective: heart rate, blink rate, EEG, gastric activity (Kim 2005), spatial velocity metric (So et al. 2001) (pp. 4–7)",n/a; cites Cobb et al. (1999): 80% of participants had symptoms within 10 min (p. 2),n/a,n/a,n/a,"Factor taxonomy: individual (age, gender, illness, posture), device (lag, flicker, calibration including IPD, ergonomics), task (control, duration); sitting reduces postural demand; user control and brief exposures reduce symptoms (pp. 5–6). Claims older people are less susceptible, citing Kolasinski (1995) without data",flicker is more visible in peripheral vision (p. 5); nothing on palettes,"""sitting is a safer posture for users, than standing as this reduces any demand on postural control"" (p. 5) | ""Participants who have good control in a virtual environment can better predict future motion and are found to be less susceptible to cybersickness"" (p. 5) | ""there remains a need to develop more cost-effective and objective physiological measures"" (p. 1)","This review cites it for the individual–device–task taxonomy when explaining why a seated, self-paced, short trail test without vection sits at the low-risk end, and why an exergame with arm movements and moving targets must control duration and keep the user in control. It also gives the measurement lineage before the CSQ-VR.",A 2014 conference review with an unusual search string and little quality appraisal; predates current headsets; statements about older adults are secondary citations without data.,openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: seated posture lowers postural demand | training potential: duration and loss of control raise risk in an exergame,none,none,non-reproducible search | pre-2015 hardware | no quality appraisal,,full text,07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G02_tmt_foundations_cybersickness,full text,
LIT-0003,07_Interaction_Selection,"Chen, J., & Or, C. (2017). Assessing the use of immersive virtual reality, mouse and touchscreen in pointing and dragging-and-dropping tasks among young, middle-aged and older adults. Applied Ergonomics, 65, 437-448. https://doi.org/10.1016/j.apergo.2017.03.013",2017,"Assessing the use of immersive virtual reality, mouse and touchscreen in pointing and dragging-and-dropping tasks among young, middle-aged and older adults",10.1016/j.apergo.2017.03.013,"interaction and selection (Fitts, pointing, gaze)",Three-way mixed factorial experiment (interface and target width within subjects; age group between subjects),"54 adults: young n = 18 (18-30 y, M 24.1, SD 3.2), middle-aged n = 18 (40-55 y, M 47.9, SD 4.7), older n = 18 (65-75 y, M 68.7, SD 3.4); 9 men and 9 women per group; right-handed; Hong Kong (p. 438). clinical_group: no",,"CAVE 4 x 4 x 4 m with four projection walls, 120 Hz, 1024 x 768, 3D glasses, glove with tracker balls; compared with a two-button mouse and a 21.5-inch touchscreen; Unity 4.2 (p. 438)",CAVE or large screen,seated (chair set to arm length minus 10 cm from the targets; same posture kept throughout; p. 440),In VR and on the touchscreen the target is selected by poking it with the index finger (reaching or touching); mouse condition uses cursor plus left button; no dwell; pointing outside the target counts as an error and must be repeated (p. 438-439),"ISO 9241-9 tasks: one-directional pointing (16 trials; targets 13 and 26 mm), multi-directional pointing (16 targets in a circle; 6.5 and 13 mm), dragging-and-dropping (15 trials; 7.5 and 15 mm), each on three interfaces (p. 438-440)",Fixed ISO layouts; VR objects had the same dimensions and heights as the screen objects and were placed at arm's reach; depth not manipulated (p. 440),Movement time (ms) and error rate (%) (p. 439-440); self-reported interface experience (0-4),"n/a (HCI study). Interface main effects on movement time F(2,51) = 68.37, 28.93, 52.00 (VR slowest in all tasks); age main effects F(2,51) = 30.63, 29.08, 63.61 (older slowest); error rate interface F(2,51) = 84.70, 156.84, 81.20; age F(2,51) = 5.94, 14.59, 16.71; age x interface on one-directional movement time F(4,51) = 2.97, p < .05 (VR-to-mouse gain smaller for older adults); age x interface on error rate in all tasks (F(4,51) = 5.73, 8.12, 4.12). Older adults' VR error rates 25.5 % (13 mm) and 41.0 % (6.5 mm multi-directional) versus 10.0 % and 20.9 % in young adults (Table 4, p. 443); older VR movement time 1835 ms versus young 1484 ms at 13 mm (Table 3, p. 441)","No participant, including older adults, reported dizziness or nausea in the CAVE (p. 446); sessions 40-50 min; no SUS or SSQ; no dropouts reported",not stated,n/a,"Larger targets shortened movement time and cut errors in pointing (p. 446); VR 'may be more suitable for displaying scenes than for manipulating objects that are small and require fine control' (p. 437); simple selection tasks suit inexperienced older users, and systems should reserve more operation time (p. 446); training and better feedback may improve older adults' VR performance (p. 446); the speed gap between older and middle-aged adults was smaller in VR than with mouse or touchscreen (p. 446)","Current target highlighted yellow, others grey (p. 438); nothing on colour vision","""the participants took more time and made more errors in using the VR input interface than in using the mouse or the touchscreen"" (p. 437) | ""the gap in speed between the older adult and the middle-aged group was smaller with the VR than with the mouse or touchscreen"" (p. 446) | ""none of the participants, including the older adults, reported dizziness or nausea during the experiment with VR"" (p. 446)","Independent evidence of an age gradient (young < middle-aged < older) in 3D target selection that reaches the 65-75 band, which the TMT-VR modality studies do not cover. Supports the design rule that target size is the main lever for older users' speed and errors, relevant to the 0.25 m cube and to any exergame target. Also supports the claim that older adults can adapt to VR selection despite slower, more error-prone pointing.","A 2017 CAVE with low resolution and tracking lag, finger poking rather than ray-casting or gaze, and 18 participants per group; effect sizes do not transfer to head-mounted displays or hands-free input.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed (not a trail test; does show 65-75-year-olds tested in VR pointing) | layout randomisation: not addressed | depth: not addressed (depth not varied) | head-gaze dwell for older adults: direct 3D touching was slow and error-prone for older adults and no gaze mode was tested; indirectly motivates hands-free ray-casting | training potential: not addressed,none,Movement time only; notes that older adults may trade speed for accuracy (p. 438) and calls for submovement analysis in future work (p. 446),"n = 18 per group | CAVE, not HMD | 2017 hardware (1024 x 768, lag) | finger poking, no gaze or ray-casting | no error analysis beyond rate",,full text,02_Fitts_Psychomotor_Motor_Ageing,"3D/VR pointing, reaching, and modality comparison",G01_programme_interaction,full text,
LIT-0013,07_Interaction_Selection,"Clark, L. D., Bhagat, A. B., & Riggs, S. L. (2020). Extending Fitts' law in three-dimensional virtual environments with current low-cost virtual reality technology. International Journal of Human-Computer Studies, 139, 102413. https://doi.org/10.1016/j.ijhcs.2020.102413",2020,Extending Fitts' law in three-dimensional virtual environments with current low-cost virtual reality technology,10.1016/j.ijhcs.2020.102413,"interaction and selection (Fitts, pointing, gaze)",Within-subject regression-design pointing experiment with multilevel modelling and model comparison,"23 undergraduate and graduate students (15 men, 8 women; M 20.96 y, SD 1.11), Clemson University (p. 3). clinical_group: no",,"Oculus Rift CV1 (100 degree field of view, 70 fps stated), Oculus Touch controller, two sensors, GTX 770 PC; interpupillary distance not adjusted (p. 3)",immersive VR HMD,"seated, 2 m from the desktop (p. 3)","Virtual-hand metaphor: a 5-unit cubic cursor follows the hand-held controller; when the cursor collides with the target the target turns opaque and the participant presses the 'A' button to confirm (button confirmation, p. 6); trials continue until success","Discrete 3D pointing: 96 targets per participant in random order after a 10-trial practice; four cube sizes (2, 8, 16, 48 units; 300 units = about 1 m), five x/y distances, five depths; 50 unique IDs from 0.679 to 4.629 bits (Hoffmann formulation with pointer width) (p. 4-6)","Targets inside a 100-unit cube centred at eye level within arm's reach; positions described in spherical coordinates (inclination angle = pitch of the movement axis towards or away from the user, azimuth, radial distance); depth explicitly varied (p. 4-5)","Movement time from trial start to successful selection; throughput ID/MT (mean 1.635 bits/s, SD 0.444); 5.34 % of trials removed as outliers (1.5 IQR) and offered as the only proxy for errors; MSAQ motion-sickness check after practice (p. 6-10, 16)","n/a. Multilevel model: target size f2 = 0.326, radial distance f2 = 0.120, inclination angle f2 = 0.124, size x inclination f2 = 0.068, azimuth f2 = 0.034 (Table 1, p. 10). Traditional Fitts' law R2 = 0.501 (SE 427 ms); Machuca and Stuerzlinger change-in-depth model R2 = 0.545; empirical model MT = 732.37 + 433.127 ID - 2.681 theta + 0.336 (theta x S), R2 = 0.645, SE 364 ms (Table 3, p. 11-12). Larger targets at depth took longer than the same targets nearer the user (p. 14)",Motion-sickness screen only (MSAQ after practice); no SUS; no dropouts reported; self-paced inter-trial pauses to limit arm fatigue (p. 6),not stated,n/a,"None on age. Design notes: cursor larger than the smallest target is acceptable in VR (Hoffmann inverse Fitts task); allow self-paced pauses between trials to limit arm fatigue (p. 4, 6)","Transparent red targets, yellow reset cube, black cursor on a green-and-blue scene (p. 6); nothing on colour vision","""models accounting for the effects of target depth improved predictive power relative to the traditional Fitts' law formulation"" (p. 1) | ""The traditional Fitts' law model provided a significant but relatively poor fit to the data (R2 = 0.501, SEE = 427.45)"" (p. 14) | ""larger targets positioned at depth took longer to select than identical targets positioned closer to the user"" (p. 14)","Supports treating depth and target size as cost factors in any 3D trail layout and justifies the TMT-VR research programme's Fitts-type layout index and matched-forms seed bank (the 2026 lifespan study (Supplement S6)). Shows that a consumer HMD and controller reproduce Fitts' law only partly (R2 0.50-0.65), so between-layout variance in a randomised trail test needs explicit control. Supplies the depth-misjudgement account for slower selections of large targets at depth.","Young students, one trial per target (no effective ID or error rate), button confirmation and a 2018-era headset; the depth effects are small to medium and specific to within-reach virtual-hand pointing.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: using depth adds measurable, partly unmodelled time costs, so a depth-using trail test must report and control layout difficulty | head-gaze dwell for older adults: not addressed | training potential: not addressed",none,Movement time only; argues that initial misjudgement of target depth forces corrective submovements and calls for kinematic trajectory analysis to locate the effect (p. 14),n = 23 students | no error rate (trials run to success) | single trial per target | button confirmation (Heisenberg-prone) | not an ageing study,,"abstract, background, method, results, discussion, conclusions and limitations (p. 1-17)",02_Fitts_Psychomotor_Motor_Ageing,"3D/VR pointing, reaching, and modality comparison",G01_programme_interaction,selected sections (see what_i_read),
LIT-0020,07_Interaction_Selection,"Kourtesis, P., Vizcay, S., Marchal, M., Pacchierotti, C., & Argelaguet, F. (2022). Action-specific perception and performance on a Fitts's law task in virtual reality: The role of haptic feedback. IEEE Transactions on Visualization and Computer Graphics, 28(11), 3715-3726. https://doi.org/10.1109/TVCG.2022.3203003",2022,Action-Specific Perception & Performance on a Fitts's Law Task in Virtual Reality: The Role of Haptic Feedback,10.1109/TVCG.2022.3203003,"interaction and selection (Fitts, pointing, gaze)",Within-subject user study (three feedback modalities x 3 target sizes x 2 distances) with action-specific perception probes,"24 adults (10 women, 14 men), 21-39 y (M 27.12, SD 4.41), education M 17 y (SD 1.66); VR use about a few times a month; Rennes (p. 3719). clinical_group: no",,"Valve Index HMD with Lighthouse v2 stations; Vive tracker v2 on the wrist; multichannel electrotactile stimulator (500 us pulses, 200 Hz) and a 5 mm vibration motor on the index pad; Unity 3D; Amazon Polly audio instructions (p. 3718-3719)",immersive VR HMD,"seated; task 50 cm in front, centre 110 cm high, following ISO 9241-400 (p. 3719)","Virtual hand with pointing index finger collocated with the real hand (wrist tracker); selection is automatic after pointing at the target for 1 s, chosen to avoid the Heisenberg effect (p. 3717); binary visual (blue loading circle), electrotactile or vibrotactile feedback at contact","ISO 9241-400 Fitts task: 12 circular targets in a circle, star-shaped path, two rounds per trial; sizes 2, 3, 4 cm; distances 40, 80 cm; IDs 2.9-4.4 bits; 3 feedback blocks x 6 trials = 18 trials, 432 selections per participant (p. 3718, 3720)",Fixed custom layout on a vertical plane at 50 cm within reach; depth not varied (p. 3718),"Accuracy index AI = We - DC with We = 4.133 x SD of the distance from centre; selection time (selection to next selection); reaction time (time to accelerate and leave the previous target); perceived size, distance and movement time with El Greco control; NASA-TLX; CSQ-VR pre and post; feedback ratings (p. 3720)","n/a. Accuracy differed by feedback, F(1.99, 284) = 25.16, p < .001, omega2 = .010: electrotactile better than visual (g = .16) and vibrotactile (g = .27); visual better than vibrotactile (g = .12). Selection time F(1.90, 272) = 3.77, p = .03 and reaction time F(1.76, 251) = 4.30, p = .02, vibrotactile slower than visual (g = .14 and .25). Action-specific effects confirmed by El Greco contrasts (g = .20 size, -.30 distance, .18 time); accuracy predicted size and time perception, speed predicted distance perception, ID predicted all three (model R2 .22-.82). Age, sex, education, gaming and VR experience, NASA-TLX and stimulation intensity were uncorrelated with performance (p. 3720-3722)",No participant had cybersickness symptoms on the CSQ-VR (p. 3720); haptic feedback rated more alarming and salient than visual; no dropouts,not stated,n/a,Seated ISO ergonomics with targets on a vertical plane (p. 3718-3719); 1 s dwell instead of a button; smallest target 2 cm so the virtual finger does not occlude it; yellow highlight marks the next target; audio-visual tutorial and a practice trial per block; rests allowed between trials (p. 3717-3720),"Four Okabe-Ito colour-blind-friendly colours: black background, orange targets, blue loading circle, yellow next-target highlight (p. 3718)","""To avoid a 'Heisenberg effect', the confirmation in the selection task is automatic. The user is just required to point at the target for a predefined time (i.e., a second)"" (p. 3717) | ""we used 4 colors from the Okabe-Ito palette, which have previously been found effective for providing a color-blind friendly discrimination"" (p. 3718) | ""electrotactile feedback facilitates a significantly better accuracy compared to vibrotactile and visual feedback, while vibrotactile provided the worst accuracy"" (p. 3715)","Origin of the TMT-VR research programme's Fitts task (12-target star, 2 x 2 size-distance matrix, dwell confirmation, AI = We - DC) reused in the 2026 interaction study and the 2026 theses, and of the dwell-instead-of-button rule carried into the TMT-VR. Shows that haptic feedback changes accuracy only slightly (g .12-.27), which supports disabling haptics in a cognitive test. Its reaction-time versus selection-time split is a template for decomposing initiation from movement.","Twenty-four young adults, small effects, binary rather than dynamic feedback, hand pointing within reach rather than ray-casting, and the same senior author as the TMT-VR papers.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed (single plane) | head-gaze dwell for older adults: supports dwell-based automatic confirmation as a Heisenberg-free trigger, but in hand pointing by young adults, not head-gaze in older adults | training potential: not addressed","Okabe-Ito palette precedent for a colour-safe target set (black, orange, blue, yellow) that a colour-alternation XR version could adopt (p. 3718)","Separates reaction time (leaving the previous target) from selection time and spatial accuracy, and shows that performance shapes perceived size, distance and time; a trail test's perceived difficulty therefore depends on the selection channel [inference] (p. 3720-3722)","n = 24 young adults | small effect sizes | binary feedback only | self-citation cluster (same author) | within-reach hand pointing, not ray-casting",,"abstract, introduction, methods, results, limitations and conclusion (p. 3715-3726); discussion of action-specific perception skimmed",02_Fitts_Psychomotor_Motor_Ageing,"3D/VR pointing, reaching, and modality comparison",G01_programme_interaction,selected sections (see what_i_read),
LIT-0024,07_Interaction_Selection,"Argelaguet, F., & Andujar, C. (2013). A survey of 3D object selection techniques for virtual environments. Computers & Graphics, 37(3), 121-136. https://doi.org/10.1016/j.cag.2012.12.003 (HAL preprint hal-00907787 read; page numbers refer to the preprint)",2013,A Survey of 3D Object Selection Techniques for Virtual Environments,10.1016/j.cag.2012.12.003,"interaction and selection (Fitts, pointing, gaze)",Narrative survey and classification of 3D selection techniques,n/a. clinical_group: no,,"n/a (covers CAVEs, head-mounted and stereo displays, 6-DoF devices)",mixed (survey),not reported,"Classifies selection by tool (virtual hand 3D cursors; rays and cones for pointing; ray from the eye; eye-gaze rays), control (hand, head, both hands, eye tracking) and trigger (button press, hold-and-release, dwell on object, gesture, voice). Dwell adds a fixed latency and is prone to the Midas touch; Mueller's recommended dwell is 350-600 ms (p. 8). Button confirmation causes the Heisenberg effect (p. 1-2)","n/a (survey); discusses Fitts' law, the optimised initial impulse model and ISO-style selection tasks","Depth perception is less limiting for ray pointing than for virtual-hand techniques and least for image-plane techniques; occlusion and eye-hand visibility mismatch degrade selection (p. 4-5, 12-13)","n/a; recommends completion time, error counts, throughput, fatigue and subjective preference as evaluation measures (p. 2, 10)",n/a,"n/a; names fatigue as 'one of the most known issues in virtual reality applications' (p. 14): virtual-hand techniques load the arm, pointing techniques load the wrist; extended free-space use raises fatigue and may induce simulator sickness",not stated,n/a,"No age content. Usability guidelines: a technique should be rapid, accurate and error-proof, easy to understand and low in fatigue (p. 10); visual feedback is mandatory and auditory feedback reinforces it, but excessive highlighting distracts (p. 9); let users set a comfortable working space (p. 14); keep end-to-end latency under about 60 ms and filter noisy input (p. 14); increase target size or activation area for small targets (p. 10-11)",none,"""Such a confirmation action is likely to produce a change in the tool orientation, nicknamed Heisenberg effect [20], potentially causing a wrong selection."" (p. 1-2) | ""Mueller [65] concludes that the dwell time must be in the range of 350-600 ms, although it might vary according to the requirements of the application."" (p. 8) | ""a selection technique has to (1) provide rapid selection, (2) be accurate and error-proof, (3) be easy to understand and control and (4) produce low levels of fatigue"" (p. 10)","The canonical source for ray-casting, the Heisenberg effect, the Midas touch and dwell-time norms that the TMT-VR papers cite. This review can use it to argue that the 2 s and 1.5 s dwells reported for the 2024-2025 TMT-VR studies were long by HCI standards and that the 2026 0.5 s dwell sits near the 350-600 ms norm, and to justify ray-casting over reaching for distant 3D targets on depth-perception and fatigue grounds.",A 2013 survey that predates headset eye tracking and standalone devices; it synthesises studies without quantitative pooling and says nothing about older adults.,"openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: depth perception limits virtual-hand selection more than ray pointing, so depth is tolerable in a ray-cast trail test | head-gaze dwell for older adults: dwell triggers are Heisenberg-free but add latency and Midas-touch risk; recommended dwell 350-600 ms; head-gaze itself not evaluated | training potential: not addressed",none,"The Fitts intercept a 'is sensitive to additive factors such as reaction times (e.g. time to locate the target or time to trigger the selection confirmation)' (p. 2), and acquisition splits into a ballistic and a corrective phase (optimised initial impulse model, p. 3): a frame for separating search time from movement time","narrative survey | 2013, pre-dates HMD eye tracking | no empirical data | no ageing content",,"abstract, introduction, human pointing models, selection trigger and feedback sections, factors influencing performance (target geometry, depth and occlusion, fatigue, latency), conclusions (p. 1-15); the technique-by-technique classification table skimmed",03_HCI_Interaction_Digital_Literacy,Age-inclusive HCI and immersive-interface design,G01_programme_interaction,selected sections (see what_i_read),updated on 26 Oct 2026
LIT-0170,07_Interaction_Selection,"Hou, W.-J., & Chen, X.-L. (2021). Comparison of eye-based and controller-based selection in virtual reality. International Journal of Human-Computer Interaction, 37(5), 484-495. https://doi.org/10.1080/10447318.2020.1826190 (publisher correction 10.1080/10447318.2022.2059881: Figures 3-7 misordered, results unchanged)",2021,Comparison of Eye-Based and Controller-Based Selection in Virtual Reality,10.1080/10447318.2020.1826190,"interaction and selection (Fitts, pointing, gaze)",Within-subject Fitts-law pointing experiment (3 modalities x 2 target formats),"11 adults aged 21-25 (M 22.8, SD 1.4), 5 men; daily computer users; 9 had tried HMDs, 3 had used eye-based interaction; 9 wore glasses or lenses; all had normal colour vision (p. 4). clinical_group: no",,"HTC Vive with Qingteck add-on monocular eye tracker (120 Hz, precision under 1 degree), 2680 x 1600 display, 100 degree field of view; GTX 1080 laptop; Unity 2017.2 (p. 4-5)",immersive VR HMD,seated in a natural position; head kept still as far as possible but natural rotation allowed (p. 5),"Controller ray-casting with trigger; eye-dwell (gaze ray plus 500 ms dwell, chosen for novices because typical novice dwell is 450 ms to 1 s and practised users reach about 300 ms); eye-trigger (gaze ray plus controller button); eye tracker recalibrated before each eye session to under 0.5 degrees, eight calibrations per participant (p. 2, 5)","Discrete one-target-at-a-time selection; six sessions (3 modalities x 2D or 3D) of 54 trials each, run once for practice and once measured; a trial ends at selection or after one minute (p. 5)","Targets confined to the frontal area to limit head movement; 2D plane targets at 1 m (widths 0.05, 0.1, 0.2 m) and 3D cubes at 2, 3 and 4 m with widths scaled by depth; distances 0.3, 0.36, 0.42 m (Table 2, p. 5)",Movement time from target onset to selection; error rate (cursor outside target at selection); effective throughput with angular distance and width (ID2); six alternative Fitts parameterisations compared; 7-point subjective ratings (p. 5-7),"n/a. Throughput (repeated measures, p. 8): controller 1.389 (0.177) bits/s, eye-trigger 1.201 (0.198), eye-dwell 1.010 (0.113); F(2,20) = 21.609, p < .001; controller above eye-dwell (p < .001) and eye-trigger (p = .014). Error rate: controller 0.121, eye-dwell 0.215, eye-trigger 0.237; F(2,20) = 10.702, p = .001. 2D vs 3D: throughput 1.538 vs 0.861 bits/s, t(10) = 17.99; error rate 0.287 vs 0.095, t(10) = 7.157 (p. 7). For 3D targets at 2-4 m the modalities did not differ in throughput (controller 0.842, eye-dwell 0.905, eye-trigger 0.835 bits/s) and the eye modes made fewer errors (0.064 and 0.066 vs 0.157) (Tables 11-12, p. 9-10). Fitts fits R2 0.636-0.992 with ID2 (Table 5, p. 7)",Controller preferred; eye-trigger second; eye-dwell gave less sense of control and more fatigue; dissatisfaction attributed to tracker instability (p. 10); at least 3 min rest between sessions; session about 60 min; no SUS or sickness measure,not stated,n/a,No age content. Design notes: a 500 ms dwell for novices (p. 5); recalibrate the eye tracker often; keep targets in the frontal field to limit head movement (p. 10),Participants screened for colour vision (p. 4); nothing else,"""the controller-based interaction offered the highest throughput, best accuracy, and preferences of most participants"" (p. 1) | ""a dwell time setting of 500 ms was chosen for the dwell condition instead of 300 ms because most participants were novice of eye-dwell based interaction in VR contexts"" (p. 5) | ""when it came to 3D targets, the performance difference between the three interaction modalities had become smaller"" (p. 11)","Independent evidence that dwell-based gaze selection loses to a controller for near 2D targets but matches it, with fewer errors, for 3D targets at 2-4 m, the distance band of the TMT-VR cubes. It is the precedent for a 500 ms dwell and shows how depth lowers throughput for every modality. This review can use it to argue that the TMT-VR's gaze advantage is plausible for distant 3D targets and to discuss the angular definition of Fitts parameters in VR.","Eleven young adults, a monocular add-on tracker, no head-gaze condition, targets only in the frontal field, ISO 9241-9 not applied, and misordered figures in the original print; effect sizes are device-specific.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: depth (3D targets) halved throughput but removed the controller's advantage | head-gaze dwell for older adults: dwell selection was the slowest and least accurate mode in young adults on 2D targets, yet equal to the controller on distant 3D targets; head-gaze not tested | training potential: not addressed",none,"Notes that eye-based interaction 'uses the eyes as input and output interfaces at the same time' (p. 2), so gaze used for selection is no longer a free measure of search [inference]; movement time from target onset mixes search and movement, with no decomposition",n = 11 | aged 21-25 only | monocular add-on eye tracker | no head-gaze condition | publisher correction (figures misordered) | ISO 9241-9 not applied,,full text,02_Fitts_Psychomotor_Motor_Ageing,"3D/VR pointing, reaching, and modality comparison",G01_programme_interaction,full text,
LIT-0211,07_Interaction_Selection,"Fooken, J., Baltaretu, B. R., Barany, D. A., Diaz, G., Semrau, J. A., Singh, T., & Crawford, J. D. (2023). Perceptual-cognitive integration for goal-directed action in naturalistic environments. The Journal of Neuroscience, 43(45), 7511-7522. https://doi.org/10.1523/JNEUROSCI.1373-23.2023",2023,Perceptual-Cognitive Integration for Goal-Directed Action in Naturalistic Environments,10.1523/jneurosci.1373-23.2023,"other (narrative review of eye-hand coordination mechanisms, including an augmented-reality Trails test in stroke)",Narrative review of a Society for Neuroscience mini-symposium (six topics),"n/a; stroke-survivor studies summarised without sample sizes (a figure caption cites N = 261 for a proprioceptive matching task) (p. 7517). clinical_group: yes in the summarised studies (stroke, cortical blindness)",,"mixed: virtual reality, head-free eye tracking, Kinarm robotic manipulandum, an augmented-reality Trails-Making test (Singh et al.), mobile neuroimaging (p. 7512, 7517-7518)","mixed (say): review spanning VR, AR and laboratory set-ups",not reported,"In the AR Trails test, participants reach to targets with the hand; eye movements are recorded during reaching and during hand dwell on a target (Fig. 5B, p. 7517)","AR version of the Trails-Making test (Reitan, 1958) requiring search and reach to a sequence of targets; details of target number, labels and parts not given (p. 7518)",not reported for the AR Trails test; 'the optimal search area is in the vicinity of hand location' (p. 7518),"Number of saccades during reaching versus during dwell, size of the searched workspace, use of spatial working memory, reaching speed and smoothness (p. 7517-7518)","n/a (no statistics given). Summarised findings: healthy controls restricted search to the hand's vicinity or used working memory to search a larger space; stroke survivors did not use working memory and made many more saccades over a larger workspace; saccades rose with task difficulty; more saccades went with slower, less smooth reaching and poorer functional task performance (Singh et al., 2017, 2018, 2023) (p. 7518)",n/a,not stated,n/a,none,none,"""In controlled laboratory environments, the eyes often remain anchored to the reach goal throughout the movement"" (p. 7513) | ""stroke survivors did not use working memory and used many more saccades to search randomly within a much larger workspace"" (p. 7518) | ""an increased number of saccades was strongly associated with slower reaching speed"" (p. 7518)","Provides the mechanism for the author's dual-stream idea: in reaching, gaze anchors on the goal while the hand is guided peripherally, so recording eye movements alongside a hand or controller response can separate search (saccades, workspace, working-memory use) from execution (reach speed, smoothness). It also records that an augmented-reality Trails test has already been used in a clinical group, and carries the caution that the ecological validity of virtual objects for action has been questioned (p. 7512).","A narrative review of the contributors' own lines of work; the Trails findings are summarised without samples, statistics or task details, concern stroke rather than ageing or MCI, and say nothing about test validity.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: an augmented-reality Trails test was used in stroke survivors, a clinical group | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed",none,"Central: gaze anchored on the reach goal with peripheral guidance of the hand (p. 7513); peripheral vision corrects reach errors within about 150 ms; in the AR Trails test, saccades during reaching versus during dwell, searched area and working-memory use index the attentional component while reach speed and smoothness index the motor component (p. 7517-7518)","narrative review | self-summarised studies without n or effect sizes | stroke, not ageing or MCI | AR Trails task not described",,"abstract, introduction, eye-hand coordination section, visual search and working memory section (AR Trails), Figure 5 caption and conclusions (p. 7511-7514, 7517-7518); interception and cortical-blindness sections skimmed",04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G01_programme_interaction,selected sections (see what_i_read),
LIT-0116,08_Training_Rehab_Exergames,"Kourtesis, P., Kouklari, E.-C., Roussos, P., Mantas, V., Papanikolaou, K., Skaloumbakas, C., & Pehlivanidis, A. (2023). Behavioral Sciences, 13(4), 336. https://doi.org/10.3390/bs13040336",2023,"Virtual Reality Training of Social Skills in Adults with Autism Spectrum Disorder: An Examination of Acceptability, Usability, User Experience, Social Skills, and Executive Functions",10.3390/bs13040336,other (programme-adjacent VR training study in autism; read for training-design principles only),"Single-group feasibility and acceptability study with correlational and regression analyses (no control group, no pre-post efficacy test)","25 adults with DSM-5 ASD (19 men, 6 women), aged 19-52 (M 29.96, SD 9.77), functionality level 1 (n = 14) or 2 (n = 11), FSIQ >= 70 (p. 13, 16)",yes; autism spectrum disorder (adults),"HTC Vive Pro Eye (SteamVR; software runs on any SteamVR headset) (p. 5, 14)",immersive VR HMD,mixed (standing or seated according to scenario; classroom and interview seated) (p. 14),"Speech to 3D characters through the headset microphone; navigation by one large controller button; an operator UI on a laptop selects character responses, facial expressions, gaze, lighting and crowd density, and shows the trainee's gaze and heart rate (p. 5, 23)","Five everyday social scenarios (gym, phone store, cinema, seminar, job interview) x three difficulty levels = 15 scenarios; difficulty set by number of social tasks and interacting characters, light intensity and bystander density; one session per level, weekly (p. 5, 14)",n/a (social scenes; not a trail task),"Task completion (0-2 per scenario) and number of operator prompts; SUTAQ, UEQ, SUS, CSQ-VR; Reading the Mind in the Eyes, Tower of London, digit span, Stroop (p. 12-15)","Prompts predicted ASD functionality level (GLM R2 0.30), as did digit span forward (0.28) and Stroop RT (0.26) (Table 6, p. 19); prompts explained 22% of acceptability variance (p. 21); Tower of London was the best predictor of prompts; digit span forward explained 20% (F(1,23) = 5.91) (p. 21). Task completion hit a ceiling (M 27.56 of 30) (p. 16)","SUS M 77.12 (SD 12.08; range 54-98); UEQ 126.0 (26.33); SUTAQ 104.28 (21.07) of 132, 92% above the scale midpoint; CSQ-VR 7.52 (2.04; range 6-14 of 42), 'no to very mild' cybersickness (Table 1, p. 15-16). No dropouts reported","Software developed by Omega Technology (acknowledgements, p. 27); code availability not stated; data available on request only (p. 27)","Content: operator-driven social role play with graded difficulty; dose 3 sessions x 5 scenarios, one week apart (session length not reported); no comparator and no pre-post outcome, so no efficacy or transfer estimate; adherence implicitly 25 of 25; no adverse events reported","Not an older-adult study. Transferable design points: one-button interaction with the rest controlled by the operator (p. 23); demonstration of headset and controllers at every session (p. 14); difficulty modulated by task count, light intensity and crowd density for sensory sensitivity (p. 5); descriptive rather than directive scenario briefings (p. 4); in-game guidance to achieve errorless completion instead of external prompts, because prompts predicted lower acceptability and usability (p. 23-24)","none (light intensity is adjustable for visual sensitivity, p. 5)","'an errorless approach that is adaptive to the individual's needs should be preferred' (p. 1) | 'the usability and acceptability of VRESS were significantly predicted by the performance in social scenarios' (p. 23) | 'on the trainees' part, only a single button was required to be used, while the rest were controlled and operated by the researcher' (p. 23)","Cite in the training-design section for two principles the TMT-VR research programme already tested in a clinical group: minimal input demands with operator control, and errorless or in-game guidance rather than corrective prompts, because failure experiences lowered acceptability ratings. Also an example of reporting SUS, UEQ, SUTAQ and CSQ-VR together in a VR training study.","Single-arm study of 25 young adults with ASD and no outcome measured before and after training, so it shows acceptability, not training benefit; the regression models are single-predictor models in n = 25 and the errorless recommendation is an inference from a correlation.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed (indirect: minimal one-button input was rated highly usable) | training potential: training acceptability depends on success; design for errorless progress,none,"none (gaze and heart rate were monitored by the operator but not analysed, p. 5)",n < 30 | no control group | no pre-post outcome | self-citation cluster (programme authors) | industry-developed software,"None found; the note's evidence captures are fragmentary and omit the sample (25 adults, 19 men) and the questionnaire scores reported above.","Abstract, Sections 1.4-1.5, 2.1, 2.3-2.6, 3.1, 3.3 (tables), 4.1-4.5, 5; the long introduction and correlation tables were skimmed",08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07a_training_A,selected sections (see what_i_read),
LIT-0136,08_Training_Rehab_Exergames,"Zhong, D., Chen, L., Feng, Y., Song, R., Huang, L., Liu, J., & Zhang, L. (2021). International Journal of Geriatric Psychiatry, 36(12), 1829-1847. https://doi.org/10.1002/gps.5603",2021,Effects of virtual reality cognitive training in individuals with mild cognitive impairment: A systematic review and meta-analysis,10.1002/gps.5603,"VR training, rehabilitation or exergame evidence","Systematic review and meta-analysis of RCTs (Cochrane RoB, GRADE; searches to 23 May 2021, six English and four Chinese databases)","17 RCTs, 744 participants with MCI, questionable dementia or subjective cognitive complaints (VR n = 374, control n = 370; mean group size 22; trial n 17-82; mean ages 62.8-87.2; 7 trials from Korea, 5 China) (p. 1832)",yes; MCI (plus questionable dementia and subjective complaints),"Mixed across trials: Kinect, Nintendo Wii, virtual kayak, BioRescue platform, head-mounted displays, mixed reality (p. 1832, Table 1)",mixed (mostly non-immersive or semi-immersive consoles and screens; a few HMD trials; not analysed by immersion level),not reported,"not reported (console controllers, motion capture and HMDs across trials)","Multidomain VR cognitive training in all 17 trials (games, simulated daily activities, memory modules, exergames such as kayaking and dance); 12 delivered individually, 4 in groups of 3-4 (p. 1832)",n/a,"MoCA, MMSE, delayed and immediate memory, TMT-A and TMT-B (labelled executive function), digit span forward and backward, IADL (p. 1831)","n/a (intervention synthesis). Pooled SMDs (fixed effects after removing heterogeneous trials): MoCA 0.42 (95% CI 0.04-0.79) from 3 of 8 trials (56/55); MMSE 0.09 (-0.26 to 0.44), 3 trials; delayed memory 0.31 (-0.05 to 0.68), 5 trials; immediate memory 0.00 (-0.28 to 0.29), 4 trials; TMT-A -0.58 (-0.80 to -0.35), 7 trials (167/158), I2 35%; TMT-B -0.07 (-0.31 to 0.18), 5 of 8 trials; DSF -0.24 (-0.75 to 0.26) and DSB 0.03 (-0.47 to 0.53), 2 trials each; IADL 0.40 (-0.14 to 0.94), 2 trials; all GRADE 'medium' (Table 2, p. 1835-1836)","Dropout 0-19% per trial; 6 of 17 trials reported on adverse effects (4 none, 2 dizziness and fatigue), 11 did not report (p. 1832); no usability or cybersickness instruments synthesised",not stated for the trials; the review's own data statement says no new data were generated (p. 1838),"Dose: sessions 18-100 min, 1-5 per week, 3-24 weeks (p. 1832); comparators conventional cognitive training (11 trials) or no training (6); 14 trials measured only post-intervention, one at 1-year follow-up (p. 1832-1834); gains in MoCA and TMT-A, none in TMT-B, memory, attention or IADL; the authors note 'coaching interactions tailored to individual performances' and enjoyment as possible mechanisms (p. 1837)","Interventions delivered after therapist explanation, in a room with a screen, under supervision (p. 1832); authors call for intervention intensity and format to be adapted to the degree of impairment and the patient's circumstances (p. 1838) and for standardised intervention content (p. 1838)",none,"'VR cognitive training might be beneficial for improving global cognitive function and executive function in individuals with MCI, although the effects were short term' (p. 1829) | 'These very small trails tested feasibility rather than effectiveness.' (p. 1837) | 'Six studies (35.3%) reported adverse effects during interventions, four studies reported no training-related adverse events, and two studies reported dizziness and fatigue' (p. 1832)","Cite for the earliest pooled estimate of VR cognitive training in MCI and for the one finding that bears directly on a trail-making outcome: TMT-A improved (SMD -0.58) while TMT-B did not (-0.07), after training that did not itself contain trail-making content. Also cite for the dose range, the short-term horizon and the poor adverse-event reporting that a TMT-VR training trial should improve on.","Heterogeneous trials were removed until I2 fell and fixed-effects models were then fitted, so the MoCA estimate rests on 3 of 8 trials and the TMT-B estimate on 5 of 8; blinding of assessors was clear in only 6 trials; immersion level, device and content were not separated; TMT-A is labelled executive function.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: VR training improved TMT-A but not TMT-B; the review does not classify the trained content as trail-making or not; effects short term,none,none (TMT-A gain without TMT-B gain is consistent with a speed or search benefit rather than set-shifting [inference]),small trials (mean group 22) | post-hoc trial removal before pooling | fixed-effects after heterogeneity trimming | mixed immersion | no follow-up in 14 of 17 trials,None; the note omits that the MoCA estimate comes from 3 of 8 trials after heterogeneity trimming and that TMT-B showed no effect.,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07a_training_A,full text,source check: the review does not classify trial content by trail-making content
LIT-0188,08_Training_Rehab_Exergames,"Dermody, G., Whitehead, L., Wilson, G., & Glass, C. (2020). Journal of Medical Internet Research, 22(6), e17331. https://doi.org/10.2196/17331",2020,The Role of Virtual Reality in Improving Health Outcomes for Community-Dwelling Older Adults: Systematic Review,10.2196/17331,"VR training, rehabilitation or exergame evidence (also older-adult design and acceptance)","Systematic review (JBI method, PROSPERO CRD42019143504, narrative synthesis, GRADE per outcome; searches 1997-2019 in 12 databases)","7 manuscripts on 6 samples (Parijat 2012a/b share one): n = 12, 39 (20 AD + 19 controls), 16, 36, 24 and a single case; adults aged 60+ including aged-care residents (Table 1, p. 6-8)","mixed; pain, fear of falling, Alzheimer disease, MCI (single case), healthy older adults","HTC Vive, Oculus Rift and Rift DK2, V6 and V8 headsets, Sony HMD (Table 1, p. 6-8)",immersive VR HMD,mixed; Benham excluded games needing standing or movement for safety (p. 6); Parijat treadmill walking; White wheelchair navigation (p. 8),"Hand controllers (Benham), joystick (Optale), wireless mouse (Levy), wheelchair in a 2D space (White); not reported otherwise","Interventions for pain (commercial apps), fear of falling (exposure plus serious games), memory training (navigated environments with music), slip-recovery training, navigation training in a virtual building; one single-session postural assessment (Table 1)",n/a,"Pain, WHOQOL, PROMIS, fear of falling, anxiety, depression, MMSE, memory and executive tests, ADL, kinematics of posture and slips, navigation errors (Table 1-2)","n/a. Key effects: pain -1.54 (95% CI -2.50 to -0.58, P = .002) over 12 sessions (Benham); fear of falling -2.78 vs +4.14 (P = .007) (Levy); Optale memory and MMSE gains (F2,58 = 17.40 and 23.01, P < .001), graded Low (Table 2, p. 9)",Only Benham and Parijat measured cybersickness; only Benham asked about the overall VR experience; three dropouts or three failures are not reported; no study used gaming deliberately for enjoyment (p. 12),"Two studies used commercial content (Viveport apps; the Unity 'Tuscan Villa' demo, 'no longer available'); all others used bespoke research software (p. 10); no code availability stated","Doses ranged from five 10-s exposures to 55-min sessions, 15 min most common; weekly over 12 weeks (Levy), twice weekly for 6 weeks (Benham), 3 x 45 min per week for 7 weeks (White), 3 sessions per fortnight then weekly over 6 months (Optale) (p. 10); effects favourable in 6 of 7 papers but not synthesisable; no high-GRADE evidence (p. 13)",Consider age-related visual and auditory change in VR design; only Parijat tested visual acuity and none tested hearing (p. 12); participatory design rarely evident (p. 12); exclude standing or movement games for safety in seated pain therapy (p. 6); frail and unwell older adults untested (p. 12); authors call for design features for people with audio-visual deficits (p. 13),none,"'none of the studies used gaming technology to promote enjoyment' (p. 1) | 'Only Benham [53] and Parijat et al [57,58] took any measurement of cybersickness' (p. 12) | 'none of the papers included in the review reached a High level of GRADE certainty and quality' (p. 13)","Cite as the 2019 baseline for head-mounted VR interventions in older adults: seven small papers, mostly bespoke software, no deliberate gaming, cybersickness and acceptance rarely measured. It frames the gap that a game-like TMT-VR training version with built-in tolerability measures would address.","Seven heterogeneous papers (one single case, two on one sample) with no pooling; 'community-dwelling' includes care-home residents; search closed in 2019 and most included trials predate standalone headsets.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: gaming never used deliberately; evidence early and of at most moderate certainty,none,none,7 papers | single-case study included | no pooling | searches to 2019 | no cybersickness data in 5 of 7,"Minor: the note follows Table 2 (two outcomes graded Low), whereas the text (p. 13) grades the single-case study 'very low'; the paper is internally inconsistent.",full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07a_training_A,full text,
LIT-0189,08_Training_Rehab_Exergames,"Navarro-Ramos, C. D., Murataya-Gutiérrez, J., Acosta-Quiroz, C. O., García-Flores, R., & Echeverría-Castro, S. B. (2025). Brain Sciences, 15(9), 910. https://doi.org/10.3390/brainsci15090910",2025,Effects of Cognitive Training with Virtual Reality in Older Adults: A Systematic Review,10.3390/brainsci15090910,"VR training, rehabilitation or exergame evidence (software-sharing finding)","Systematic review with narrative synthesis (PRISMA 2020, PROSPERO CRD42023408116, EPHPP quality tool; 2018-2025; six databases)","12 included sources: 9 primary studies (n 11-293; MCI, mild dementia, cognitive frailty, healthy older adults aged 60+) plus 3 meta-analyses (N 525-1365); the stated 3,202 participants add meta-analytic samples (Table 1, p. 7-13; p. 15)","mixed; MCI, mild dementia, cognitive frailty, healthy older adults","HTC Vive, HTC Vive Pro and Pro Eye, Oculus Rift, Oculus Quest (two trials), unspecified HMDs; one trial with hand tracking (Table 1; p. 15)",immersive VR HMD (one meta-analysis mixes semi-immersive),not reported,Controllers; hand tracking in one trial (Yun 2020); not detailed otherwise,"Cognitive training (harvest and cooking games, spatial navigation, daily-life games, memory and attention modules), two dual-task motor-cognitive programmes, one reminiscence, one balance rehabilitation (Table 1)",n/a,"MMSE, MoCA, TMT A/B (Liao, Thapa, Kwan), Shape Trail Test (Zhu), Stroop, SDMT, digit span, Go/No-Go, card sorting, balance tests (Table 1)","n/a; narrative: 8 of 11 primary reports positive on attention or executive function, 3 null (p. 15-16); EPHPP mean global rating 2.33 (moderate) (p. 14); Kwan 2024 (n = 293) global cognition P = 0.03 (Table 1, p. 12); third-party SMDs as tabulated (Li 2025: attention 0.61, working memory 0.89, functionality 0.22) not verified here","No negative cognitive or psychological effects reported in any study (p. 16); no instruments synthesised; six studies gave no VR familiarisation, five used familiarisation sessions, demonstrations or ADDIE-based onboarding (p. 15)","'None of the studies provided access to their developed software' (p. 15); one trial (Lima Rebêlo 2021) used four commercial games (BoxVR, Baskhead, InCell, Thrills and Chills) that are publicly available (Table 1, p. 8); authors ask that trial software be shared 'through commercial licensing or open access' (p. 19)","Dose: 2-12 weeks, 10-100 min per session, twice weekly to daily; two one-off sessions (p. 15); e.g. Thapa 24 x 100 min over 8 weeks, Zhu 3 x 20-30 min three times a week for 5 weeks, Kwan 16 x 60 min over 8 weeks (Table 1); comparators active or none; shorter or lower-intensity protocols tended to be null (p. 17); personalised difficulty credited for larger gains in mild dementia (Zhu, Table 1, p. 9)","Familiarisation sessions (Zhu: three 10-15-min sessions to learn the headset and controls) (p. 9); instruction and eye-stretching breaks within 100-min sessions (Thapa, p. 12); ADDIE instructional design (Makmee, p. 11); tethered PCs limit mobility and scalability (p. 19); personalised difficulty by baseline cognitive level (p. 9)",none,"'For every study that developed its own software for cognitive training using VR, none of these tools were made publicly available.' (p. 19) | 'the software used in clinical trials should be shared either through commercial licensing or open access to enable replication and broader evaluation across contexts' (p. 19) | 'Six studies did not train their participants in the use of VR prior to the intervention.' (p. 15)","Cite for the software-sharing gap in VR cognitive training for older adults and the explicit call for open or licensed release, which the planned MIT-licensed TMT-VR release answers. Also usable for onboarding practice (familiarisation sessions) and for the observation that short, low-intensity protocols were null. Do not cite for pooled effects; cite the meta-analyses directly.","Counts do not reconcile (9 primary studies plus 3 meta-analyses; '3,202 participants' double-counts; 'remaining nine' plus two one-off studies equals 11), the text says no trial used a standalone headset although Table 1 lists Oculus Quest twice, says all software was bespoke although one trial used commercial games, appraises a trial (Ferrer 2025) absent from Table 1, and describes Yang 2025's SMDs of 0.20-0.25 as 'moderate-to-large'.",openness: context: no VR training trial shared its software; silent on trail tests | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: (most trials report attention or executive gains; dual-task designs included) with the caution that trials are small and software unshared,none,none,mixes primary studies and meta-analyses | double counting | internal contradictions | narrative only | average quality moderate,"None; verified the note's contradictions. Add: the stated average of 39.5 participants per study does not follow from 3,202/12, and the Discussion misreports Yang et al.'s effect sizes as moderate-to-large.",full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07a_training_A,full text,
LIT-0190,08_Training_Rehab_Exergames,"Bauer, A. C. M., & Andringa, G. (2020). Gerontology, 66(6), 614-623. https://doi.org/10.1159/000509830",2020,The Potential of Immersive Virtual Reality for Cognitive Training in Elderly,10.1159/000509830,"VR training, rehabilitation or exergame evidence (narrative design rationale; older-adult design)","Narrative review (non-systematic; group studies only, many in young adults)","n/a (narrative); the older-adult evidence it cites is small (e.g. 42 older stroke patients, 36 older adults, 8 nursing-home residents) (p. 4-5)","n/a (discusses healthy ageing, MCI and dementia)",n/a (HMD and CAVE studies discussed),immersive VR HMD (and CAVE) as the subject of the review,not reported,"Recommends intuitive navigation, e.g. a joystick rather than a mouse, for older users (p. 6)",n/a,n/a,n/a; argues VR yields rich kinematic and behavioural data at high temporal resolution that could detect subtle change (p. 3),n/a; notes that VR measures need comparison with validated neuropsychological tests (p. 3),Asserts cybersickness incidence and ratings are low in most older-adult VR studies and that age differences were never significant (p. 3); warns first exposure may be overstimulating (p. 6),'The tasks used are mostly prototypes rather than widely and commercially available interventions'; calls for minimum set-up standards and 'the shared use of promising tasks for replication studies' (p. 6),"Design rationale rather than outcomes: train constituent parts before the whole task; adjust which and how many stimuli, their size, closeness, speed and order in real time with immediate feedback to fit difficulty to ability (p. 2-3); emotional salience, multisensory input and motor involvement aid learning; flow, motivation and enjoyment support adherence (p. 4-5); reduce extraneous realism to lower cognitive load (Lokka et al., p. 5)","Personalisation because of heterogeneous ability (p. 3); intuitive input devices (p. 6); co-design 'using the input of elderly' (p. 6); multisensory tasks (p. 6); abstract or distraction-reduced environments can outperform realistic ones for older learners (p. 5); potential to cut dependence on care staff via automated feedback, but remote guidance is not yet implemented (p. 3)",none,"'The tasks used are mostly prototypes rather than widely and commercially available interventions.' (p. 6) | 'In the vast majority of immersive VR studies performed in elderly, the incidence and ratings of cybersickness symptoms are low' (p. 3) | 'To promote long-term intervention adherence, the games need to be tailored to the needs and wishes of elderly, using the input of elderly.' (p. 6)","Cite for the design principles of a training version (adaptive difficulty with immediate feedback, rich logging, co-design, reduced extraneous load, intuitive input) and for the 2020 call for shared tasks and minimum set-up standards that an open TMT-VR release meets. Not a source for effect sizes.","Non-systematic; most evidence for an immersion advantage comes from small studies with students, and the one older-adult counter-finding (Plechatá 2019) is dismissed as methodologically weak without analysis (p. 4). Online-first pagination (1-10) differs from the issue (614-623).","openness: shared tasks are called for, but it lists none | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed (recommends intuitive input generally) | training potential: rationale: adaptive, multisensory, motivating immersive training",none,"none (mentions kinematic 'motion matching' feedback, p. 3)",narrative review | young-adult evidence base | no effect sizes | 2020,None.,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07a_training_A,full text,
LIT-0192,08_Training_Rehab_Exergames,"Yang, Q., Zhang, L., Chang, F., Yang, H., Chen, B., & Liu, Z. (2025). Journal of Medical Internet Research, 27, e59195. https://doi.org/10.2196/59195",2025,Virtual Reality Interventions for Older Adults With Mild Cognitive Impairment: Systematic Review and Meta-Analysis of Randomized Controlled Trials,10.2196/59195,"VR training, rehabilitation or exergame evidence",Systematic review and meta-analysis of RCTs (PROSPERO CRD42024503488; Cochrane RoB; GRADE; fixed-effect pooling of within-group change SMDs; searches 2013 to 30 Dec 2023),"18 RCTs (2017-2023), 722 older adults with MCI aged 55+ (17-68 per trial; median age 73.2; median 63.6% women; 8 trials Korea) (p. 5-6)",yes; MCI,"9 trials headsets, 7 stand-alone screens or projections, 1 desktop, 2 tablets; 10 used controllers, 4 wearables (p. 6)","mixed (immersive, semi-immersive and non-immersive; subgroup analyses by level)",not reported,Controllers (10 trials) or wearable devices (4) (p. 6); not detailed,"15 cognitive programmes (3 single-domain, 12 integrated), 2 motor-only, 7 combined cognitive-motor; 14 gamified, 9 with feedback, 7 with progressive difficulty; therapist present throughout in 12 (p. 6)",n/a,"MMSE, MoCA and other global screens; memory (digit span, RAVLT, etc.); attention and processing speed (TMT-A and B as 'Trajectory Making Test', SDST); executive function (TMT-B, Stroop, FAB, EFPT); secondary language, visuospatial, depression, IADL, gait, strength (Textbox 1, p. 4)","n/a. Pooled SMDs: general cognition 0.09 (95% CI -0.07 to 0.25), 13 trials, 597 participants, I2 0%; memory 0.20 (0.02-0.38), 10 trials, 465; attention and processing speed 0.25 (0.06-0.45), 9 trials, 410; executive function 0.22 (0.02-0.42), 9 trials, 382 (p. 7-9); secondary outcomes all non-significant (language 0.21, visuospatial 0.24, depression 0.06, IADL 0.10, gait 0.05) (p. 9). Immersive subgroups: attention 0.25 (0.01-0.50), 5 trials, 255, vs non-immersive 0.29 (-0.11 to 0.69), 2 trials, and semi-immersive 0.09, 1 trial; between-group P = .88 (p. 11); executive function immersive 0.25 (0.00-0.50), 5 trials, 247; P = .90 (p. 12). VR cognitive training on attention 0.31 (0.05-0.58), 5 trials; dual-task 0.21 (-0.19 to 0.61), 2 trials; P = .84 (p. 10). No-therapist subgroups 0.39 vs therapist 0.17 (memory) and 0.14 (attention), P = .31 and .28 (p. 9-10). Sensitivity (low-risk trials): attention 0.41 (0.05-0.77), executive 0.14 (-0.16 to 0.44) (p. 13)","Adherence and fidelity were extraction items (p. 4) but no adherence, dropout, adverse-event or cybersickness results appear in the main text",not stated,"Dose: 4 weeks (3 trials), 6 (3), 8 (5), 12 (6), 24 (1) (p. 6); comparators: no intervention 5, usual care 2, combined physical-cognitive 3, conventional cognitive rehabilitation 3, health education 2, exercise 2, video games 1 (p. 6); small gains in memory, attention and executive function, none in global cognition or secondary outcomes; GRADE moderate to low; authors suggest dual-task designs may add cognitive load and that content should balance cognitive and motor demands (p. 14)","Progressive difficulty in 7 of 18 trials, feedback in 9, gamification in 14 (p. 6); authors argue IADL-like goal-directed tasks may help executive function (p. 13) and that therapist presence may add social-evaluative load (p. 13-14)",none,"'the intervention had a small impact on general cognitive function, but this effect was not statistically significant (SMD 0.09, 95% CI −0.07 to 0.25)' (p. 8) | 'future VR intervention content should carefully consider the relationship between cognitive tasks and motor share' (p. 14) | 'The difference between the 3 groups was not significant' (p. 11)","The main calibrator for expected effects of a TMT-VR training version: SMD about 0.2-0.25 for memory, attention and executive function in MCI, none for global cognition, with no demonstrated advantage of immersion, dual-task content or therapist absence. Cite the subgroup P values when arguing that immersion must be justified on engagement or ecological grounds, not efficacy.","'VR' spans screens, tablets and headsets; fixed-effect pooling of within-group changes with I2 of 0% everywhere; performance bias high in 16 of 18 trials and detection bias in 9; one sentence calls three secondary effects significant although their CIs include zero; the text claims immersive VR was superior although the non-immersive point estimate for attention (0.29) is larger and subgroup tests were null; SMD 0.2-0.8 is called 'medium'.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: small gains; dual-task and immersive subgroups not superior; TMT used only as outcome,none,none (attention and processing speed pooled as one domain with TMT-A and B inside it),mixed immersion labelled VR | fixed-effect within-group SMDs | high performance and detection bias | subgroup claims without significant differences | no adverse-event data,"None; verified. Add that the non-immersive attention estimate (0.29) exceeds the immersive one (0.25), so the paper's immersion conclusion is unsupported by its own numbers.",full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07a_training_A,full text,SMDs with CIs quoted; overlapping reviews not independent
LIT-0193,08_Training_Rehab_Exergames,"Qin, R., Li, Z., Huang, K., Luan, T., Miao, B., Gong, L., Liu, W., & Chen, L. (2025). Journal of the American Medical Directors Association, 26(12), 105941. https://doi.org/10.1016/j.jamda.2025.105941",2025,Comparative Efficacy of Various of Virtual Reality Technologies on Cognitive Function in Older Adults With Mild Cognitive Impairment: A Systematic Review and Network Meta-Analysis,10.1016/j.jamda.2025.105941,"VR training, rehabilitation or exergame evidence (immersion-level comparison)","Systematic review and frequentist network meta-analysis of RCTs (PRISMA-NMA; PROSPERO CRD42025639654; RoB 2; GRADE; nine databases incl. three Chinese, to 21 Jan 2025; random-effects pairwise)","12 RCTs (2017-2024), 529 older adults with MCI aged 60+ (266 intervention, 263 control; 20-68 per trial; 5 Korea, 3 China); 4 immersive, 5 semi-immersive, 3 non-immersive arms (p. 3; Table 1, p. 5)",yes; MCI (one trial amnestic MCI),"Immersive: HMD trials (Thapa 2020, Yang 2022, Liao 2020, Buele 2024); semi-immersive: Kinect, exergaming tai chi, VR Baduanjin, virtual kayak, BioRescue; non-immersive: iPad memory game, home serious game, PC cognitive-motor rehab (Table 1, p. 5; p. 3)",mixed (three levels compared),not reported,"not reported (defined generically: 2D input for non-immersive, cameras or gloves for semi-immersive, controllers or gloves for immersive, p. 2)","Cognitive training or rehabilitation at three immersion levels; semi-immersive arm is mostly exergames (paddling, tai chi, Kinect) (Table 1)",n/a,"Global cognition only (MoCA preferred, else MMSE) (p. 3)","n/a. Pairwise vs attention control: immersive 0.43 (95% CI 0.11-0.76), non-immersive 0.81 (0.12-1.50), semi-immersive 1.03 (0.46-1.59); non-immersive vs usual care 0.61 (0.11-1.10) (p. 6). NMA vs attention control: immersive 0.29 (0.00-0.57), non-immersive 0.71 (0.18-1.24), semi-immersive 0.74 (0.44-1.04); immersive vs semi-immersive -0.45 (-0.87 to -0.04), the only significant indirect contrast; SUCRA 87.8% semi, 84.2% non, 43.6% immersive (p. 6). GRADE: immersive vs attention control rated high, two comparisons moderate, the rest low (p. 6)","Not extracted; the discussion attributes the low rank of immersive VR to cognitive load and HMD side effects (motion sickness, visual fatigue, device intolerance) without data (p. 7)",not stated,"Dose 4-24 weeks, 2-5 sessions per week, 18-100 min (p. 3); all VR types beat attention controls on global cognition; authors link benefit to 'higher intensity and task complexity' and to structured, repetitive, progressively challenging exergame tasks (p. 7); follow-up mostly <= 6 months (p. 7)","Recommends semi-immersive delivery as a balance of stimulation and comfort, non-immersive for frail or home use, and close monitoring of motion sickness and cognitive overload with immersive HMDs (p. 7); suggests immersion level be specified in guidelines (p. 7)",none,"'Surface under the cumulative ranking curve values ranked semi-immersive VR highest (87.8%), followed by nonimmersive VR (84.2%) and immersive VR (43.6%).' (p. 1) | 'immersive VR should be used with caution in this populations, with close monitoring for potential motion sickness and cognitive overload' (p. 7) | 'interventions associated with significant cognitive benefits were typically characterized by higher intensity and task complexity' (p. 7)","Cite as the strongest published argument that immersion does not add efficacy for global cognition in MCI and may cost tolerability, and as indirect support for exergame content (the semi-immersive arm). A TMT-VR exergame should therefore monitor cybersickness and workload and justify the headset on engagement, ecological or measurement grounds.","Immersion is confounded with content (semi-immersive = exergames; non-immersive includes an iPad game); one outcome, 12 small trials and a sparse network; SUCRA ranks are not effect sizes; effect thresholds (small < 0.40) are non-standard; all trials rated low risk for outcome measurement although Yang et al. rated detection bias high in 9 of 18 overlapping trials; the Thapa 2020 and Yang 2022 trials may share participants [inference]; Choi and Lee 2019 is listed as 'Wonjae et al.'.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: exergame-heavy semi-immersive arm ranked first; immersive HMD ranked last,none,none,12 trials | single outcome | immersion confounded with content | possible shared participants | no adverse-event extraction,None; verified.,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07a_training_A,full text,"immersion categories vs attention control quoted with CIs; ""inconclusive"""
LIT-0198,08_Training_Rehab_Exergames,"Huang, K.-T. (2020). Cyberpsychology, Behavior, and Social Networking, 23(3), 143-149. https://doi.org/10.1089/cyber.2019.0269",2020,Exergaming Executive Functions: An Immersive Virtual Reality-Based Cognitive Training for Adults Aged 50 and Older,10.1089/cyber.2019.0269,"VR training, rehabilitation or exergame evidence (closest precedent for the planned exergame)",Two-arm randomised pilot (part of a larger study; unregistered; no blinding reported),"33 community adults aged 50+ (M 61.93, SD 8.21; 24 women), immersive arm n = 16, Kinect arm n = 17 by subtraction; 32 completed all sessions (p. 3)","no (healthy, midlife and older adults)",Oculus Rift (Fruit Ninja VR) vs 27-inch LCD monitor with Kinect (Fruit Ninja Kinect) (p. 3),mixed (immersive HMD arm vs non-immersive motion-tracked screen arm),Kinect arm standing 1.5-2 m from the screen; headset arm not reported (p. 3),Arm and hand slicing movements; Kinect body tracking in the screen arm; input device for the headset arm not stated (p. 3),"Commercial slicing exergame (fruit targets), eight sessions in 4 weeks (two per week), 20 min at the first visit, later durations not stated (p. 3); a second, unreported instruction manipulation was crossed with condition (p. 3)",n/a (commercial game; targets fly towards the player),"Computerised Stroop (ratio score), Trail Making B minus A (25 circles; B uses 1-13 and A-L), backward digit span, all in Inquisit 5.0; 16-item MEC spatial presence scale (alpha 0.97) (p. 3)","n/a. After 4 weeks: Stroop F(1,23) = 5.166, p = 0.034, eta2p 0.197; Trail Making F(1,22) = 4.876, p = 0.038, eta2p 0.181 (text, p. 4; Table 1 swaps these: Trail Making F(1,23) = 5.065, p = 0.033); digit span null (n = 30); no differences after one session (p. 3); ITT imputations kept both effects (F 4.30-5.21, p < 0.05, Table 2, p. 5). Presence 6.07 vs 4.77 after 4 weeks (F(1,26) = 6.383, p = 0.018); indirect effects via presence: Stroop 95% CI 0.08-0.55, Trail Making -0.24 to -0.01 (p. 5)","32 of 33 finished all eight sessions (paid up to USD 150); no cybersickness, adverse-event or comfort data reported","Commercial off-the-shelf game on both platforms, described as 'easily accessible' (p. 6); no research code","Content: commercial exergame; dose 8 sessions over 4 weeks; comparator: same game on Kinect and monitor (both arms exercise); outcomes computerised Stroop and TMT B-A improved more with the headset, digit span not; transfer: to untrained computerised tests only; adherence 32/33; adverse events not reported; no follow-up","Author suggests game designers emphasise immersive features that raise presence (p. 6); gains needed repeated sessions, not one; sample skews young-old (mean 62) and the author warns against generalising to older groups (p. 6)",none,"'There was no significant difference in all three cognitive tasks between IVE and nonimmersive conditions immediately after the first training session.' (p. 3) | 'this exergaming training used commercial off-the-shelf exergames as the stimuli, which means that the training materials are easily accessible' (p. 6) | 'the effects of presence require a certain amount of time to have an impact on these individual executive functions' (p. 5)","The closest precedent for the author's slicing exergame: a headset edition of a target-slicing game beat its Kinect edition on a Trail Making (B-A) outcome after eight sessions, with presence as mediator. Cite for the dose, the single-session null and the case for measuring presence in the training version; not for efficacy in older or clinical groups.","33 participants, two to four exclusions per test, p values of 0.03-0.04 without correction, inconsistent F statistics between text and Table 1, baseline error df (38) exceeding what 33 participants allow, demographic percentages (90.2% white, 73.2% female) that do not fit n = 33, both arms exercised, display and input differed together, and no safety or cybersickness data.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: pilot-level: immersive slicing exergame improved a TMT B-A outcome more than its screen version,none,none,n = 33 | unregistered | statistics inconsistent | outlier exclusions | no cybersickness data | online-first pagination,None; verified the statistic swap and the demographic mismatch.,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07a_training_A,full text,
LIT-0199,08_Training_Rehab_Exergames,"Yoon, B., Park, J., & Shim, Y. (2024). Psychiatry Investigation, 21(10), 1045-1053. https://doi.org/10.30773/pi.2024.0103",2024,"The Efficacy of a Home-Based, Augmented Reality Dual-Task Platform for Cognitive-Motor Training in Elderly Patients: A Pilot Observational Study",10.30773/pi.2024.0103,"VR training, rehabilitation or exergame evidence (home dual-task training with a trail-making-type item)",Registered (CRIS KCT0007765) 12-week single-arm observational pilot with a post-hoc adherence split,"57 enrolled aged 60-85 (SCD, MCI by Petersen, mild probable AD); 49 analysed: 'active' (>= 12 sessions) n = 30, mean age 73.8, 'control' (< 12) n = 19, mean 75.9; 15 AD, 19 MCI, 15 SCD (p. 1046-1048)","yes; SCD, MCI and mild AD","Personal tablet with camera-based motion recognition (COGNIMO, AI.ble Therapeutics); no headset (p. 1046-1047)","non-immersive (screen, tablet, pen, keyboard) labelled AR","standing with arm and stepping movements (walking in place, arm raising) (Table 1, p. 1048)","Touchscreen taps and camera-recognised arm movements (reach to select, open arms to show a clock time) (Figure 1, p. 1047)","42-min programme: warm-up 2, aerobic 8, cognitive 19, strength 4, aerobic 8, cool-down 1 min; cognitive items include a Trail Making-type alternation (tap numbers in circles then squares alternately; numbers and days of the week), a Stroop-type item, card matching, naming, calculation, clock drawing (Table 1, p. 1048; Figure 1)",n/a (2D tablet; item layouts not described),"K-MMSE-2, K-MoCA, Berg Balance Scale, 6-minute walk, five-times sit-to-stand, short GDS; session counts logged on the company server (p. 1047)","n/a. K-MoCA change 2.3 (SD 2.2) vs 0.2 (2.6), p = 0.008 in Results (0.004 in Abstract); K-MMSE-2 0.3 vs -0.1, p = 0.506 (0.579 in Abstract); session count vs K-MoCA change r = 0.31, p = 0.038; regression B 0.04 (SE 0.02), R2 0.101; physical and mood outcomes null (Table 2, p. 1049)","49 of 57 completed; only 30 of 57 reached 12 sessions in 12 weeks (active mean 36.5, SD 15.6; control 4.2, SD 3.5); non-compliance attributed to novelty, technical difficulty and no perceived benefit (p. 1051); no usability, adverse-event or sickness data","Platform 'still unavailable for commercial use'; developed with and hosted by AI.ble Therapeutics; funded by the Korean Ministry of SMEs and Startups (p. 1046-1047, 1052)",Content: home dual-task cognitive-motor programme; target dose 3 x 42 min per week for 12 weeks; comparator: participants who trained less (self-selected); outcome K-MoCA higher in the active group; no transfer measure; adherence as above; adverse events not reported; authors note user-friendliness may have capped exercise intensity (p. 1050),"Guidance on tablet use before taking it home (p. 1047); movements chosen to be safe and easy to follow (p. 1046); exclusion of participants unable to walk independently, with uncorrected vision, hearing problems or illiteracy (p. 1046); authors recommend more detailed guidance and support to raise compliance (p. 1051)","none (a colour-and-shape matching item and a Stroop item use colour as stimulus, Table 1)","'the COGNIMO program, which is still unavailable for commercial use' (p. 1046) | 'The reasons for noncompliance may include the novelty of the AR platform, potential technical difficulties, or a lack of immediate perceived benefits' (p. 1051) | 'touch in order the numbers in the circle, and then touch in order the numbers in the square. Touch the circle and square alternately' (p. 1047)","Cite as the only study in this set that embeds a trail-making-type alternation item in a cognitive-motor training programme, and as a warning on home adherence: about half of enrolled older adults reached one session a week. The dose-response claim rests on self-selected adherence and should not be cited as causal.","No randomisation and no untrained control; the 'control' group is the low adherers, so group and dose effects are confounded with whatever drives adherence; baseline balance differed (BBS 53.7 vs 50.6, p = 0.007); abstract and results disagree on p values; 'AR' is a tablet, not a headset.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: trail-type item used in dual-task training, but non-immersive, uncontrolled and poorly adhered to",none,none,no control group | adherence-defined groups | tablet labelled AR | industry platform | p-value inconsistencies,None; verified.,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07a_training_A,full text,
LIT-0200,08_Training_Rehab_Exergames,"Bakre, F., Awais, M., Raza, M., Khan, U., & Amin, H. (2025). In 2025 5th International Conference on Digital Futures and Transformative Technologies (ICoDT2) (pp. 1-6). IEEE. https://doi.org/10.1109/icodt269104.2025.11360726",2025,Improving Augmented Reality Serious Games for Cognitive Rehabilitation Using ID3 Decision Tree Algorithm,10.1109/icodt269104.2025.11360726,"other (adaptive-difficulty method for screen-based serious games, evaluated with a computerised TMT; no XR element described)",Conference paper: method proposal with a two-group pilot (allocation method not reported; post-training means only),"12 adults aged 20-55 with at least an undergraduate degree (11 aged 20-30); 6 per group; personalised group 5 men, comparison group 5 women (Table 1, p. 4)",no,"Web prototype (Nest.js back end, Angular games); computerised TMT on screen (p. 3-4)","non-immersive (screen, tablet, pen, keyboard)",not reported,Typing recalled words and digits; yes/no responses; TMT by connecting circles on screen (input device not stated) (p. 3-4),"Three memory games (word recall after HVLT-R, number recall, shape recognition after CANTAB) with difficulty set by an ID3 decision tree from age, education and normalised past performance; comparator: a re-implementation of Han et al.'s mobile AR working-memory game; 10 daily sessions (p. 3-4)",Computerised TMT with 25 circles 'placed randomly across the screen'; TMT-B numbers 1-13 and letters A-L (p. 4); no depth,TMT-A and TMT-B completion time in seconds before and after training (only post-training means reported) (p. 4),"n/a. Post-training only: TMT-A 38.6 s (SD 10.7) vs 40.42 s (15.08); TMT-B 61.8 s (34.45) vs 56 s (17.13); no baseline, change scores or tests (Table 2, p. 4)",not reported,not stated,Content: memory games; dose 10 daily sessions; comparator: non-personalised version; outcome computerised TMT; the abstract's claim of greater gains is not supported by the data shown (the comparison group had the faster TMT-B); adherence and adverse events not reported,"None tested; the normalisation uses TMT-B reference times of 75 s (average) and 273 s (deficient) and scores a time just under 75 s at about 63 but just over it near 100 [inference from Eq. 2-3, p. 3], so the rule is not monotonic",none,"'Results suggest that participants trained with the decision-tree algorithm performed slightly better on TMT-A, while those using Han et al. [2] did better on TMT-B.' (p. 5) | 'In TMT-A 25 circles numbered 1 to 25 are placed randomly across the screen for the user to connect in ascending order' (p. 4) | 'One of the limitations is the small sample size which was restricted by available resources.' (p. 5)","At most a footnote on adaptive difficulty: difficulty set from age, education and past performance is one personalisation route, but this paper provides no evidence for it, no older adults and no AR despite its title. Its randomly placed computerised TMT is an incidental example of layout randomisation outside XR.","Twelve young, highly educated adults, no baseline data, no statistics, no allocation method, sex-imbalanced groups, no AR component described, and a non-monotonic scoring rule; the abstract's conclusion contradicts Table 2.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed (its non-XR computerised TMT randomises circle positions) | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: not addressed (no usable evidence),none,none,n = 12 | young adults only | no baseline | no statistics | no AR described | conference paper,"None; verified, including the author-name run-on 'Mohsin Raza Umar Khan'.",full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07a_training_A,full text,
LIT-0201,08_Training_Rehab_Exergames,"Zeng, Y., Zeng, L., Cheng, A. S. K., Wei, X., Wang, B., Jiang, J., & Zhou, J. (2022). Asia-Pacific Journal of Oncology Nursing, 9(12), 100079. https://doi.org/10.1016/j.apjon.2022.100079",2022,The use of immersive virtual reality for cancer-related cognitive impairment assessment and rehabilitation: A clinical feasibility study,10.1016/j.apjon.2022.100079,XR trail test (assessment) embedded in a training system: an undocumented immersive VR TMT-A and TMT-B inside a proprietary CRCI assessment-and-rehabilitation package; also training evidence,Single-group pre-post clinical feasibility study (short report),"89 hospitalised cancer patients aged 18-65 screened; 17 met FACT-Cog cut-offs; 9 completed and were analysed (M age 43.3, SD 8.9; 4 men; 7 with primary-school education; brain, liver, breast, lung cancers) (p. 3-4)",yes; cancer-related cognitive impairment (adults 18-65),not reported ('immersive VR' system built with a VR technology company; Fig. 2 shows scenarios but no hardware is named),immersive VR HMD (claimed; device not reported),not reported,not reported,"Three VR assessment environments (AVLT, verbal fluency, TMT-A and TMT-B) and single- or multi-domain VR cognitive rehabilitation; TMT implementation details referred to prior papers in Chinese (p. 2)",not reported,"VR-administered AVLT, VFT and TMT-A/B times; FACT-Cog PCI and PCA; PHQ-9; GAD-7; ISI (p. 2-4)","None against paper tests or diagnosis. Pre-post (n = 9, paired t): VR TMT-A 99.48 (SD 59.94) to 76.23 (47.88), t = 2.97, p = 0.02; VR TMT-B 128.13 (81.28) to 79.90 (32.46), t = 2.76, p = 0.03 (units not stated); PCI 43.33 to 49.00, p = 0.01; ISI 11.11 to 6.88, p < 0.01; VFT, 20-min recall, recall by reorganisation, PHQ-9 and GAD-7 not significant (Table 2, p. 4)","8 of 17 eligible patients did not finish (treatment burden 1, progression 2, chemotherapy side-effects 2, insurance-driven discharge 3), a 50% dropout (p. 3-4); no cybersickness, usability or adverse-event data despite the feasibility label","Developed 'in close collaboration with a VR technology company'; part of the system holds National Invention Patent 202110746318.4 (Fig. 1, p. 2); no code or implementation details shared","Content: single- or multi-domain VR cognitive rehabilitation; dose about ten 30-min sessions over 2 weeks, some patients two sessions per day over 1 week (p. 2-3); no comparator; outcomes as above measured with the same VR tests after 1-2 weeks, so practice and regression to the mean are not separable; adherence 9 of 17; adverse events not reported",n/a (adults 18-65); notes a prior VR system was hard to implement in ageing cancer patients and was refined (p. 4),none,'Only the nine participants who completed the entire intervention were included in the analysis.' (p. 3) | 'The study's design and development processes were iterative and were performed in close collaboration with a VR technology company.' (p. 2) | 'this feasibility study lacked a control group and included only a single group assessed at baseline and post-intervention' (p. 4),"Cite in the inventory of immersive trail tests as an example of a VR TMT used in a clinical group outside ageing with no device, interaction, scoring, validity or tolerability reporting and proprietary, partly patented code; it illustrates the reporting gap the TMT-VR software review fills. Do not cite for training efficacy.","Nine completers, no control, completer-only analysis, participants selected on a FACT-Cog score that was then an outcome, many uncorrected paired tests, and an abstract that understates the null results shown in Table 2.","openness: an immersive VR TMT exists but is proprietary and patented | validation against diagnosis or the paper test: its VR TMT was never validated against the paper TMT or diagnosis | clinical groups and ageing: a VR TMT was used in a clinical group, cancer patients aged 18-65, outside ageing | layout randomisation: not addressed (layout not reported) | depth: not addressed (depth not reported) | head-gaze dwell for older adults: not addressed | training potential: VR TMT times fell after VR rehabilitation, but without a control",none,none,n = 9 | no control group | 50% dropout | same-instrument outcome | no device reported | patented system,None; verified.,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07a_training_A,full text,added to the XR inventory as an immersive TMT used as an assessment within a single-group rehabilitation feasibility study
LIT-0203,08_Training_Rehab_Exergames,"Borghetti, D., Zanobini, C., Natola, I., Ottino, S., Parenti, A., Brugada-Ramentol, V., Jalali, H., & Bozorgzadeh, A. (2023). Frontiers in Virtual Reality, 4, 1153145. https://doi.org/10.3389/frvir.2023.1153145",2023,Evaluating cognitive performance using virtual reality gamified exercises,10.3389/frvir.2023.1153145,"other (convergent validity of gamified VR training-app scores against paper tests, including the TMT, in adults aged 55-82; older-adult usability)",Cross-sectional validation (brief research report; one benchmark VR session and one paper battery session; OLS regressions with robust errors),"41 Italian volunteers aged 55-82 (M 62.8; 20 men, 21 women), no neurological or psychiatric history, none with VR experience; 38-41 completed each game (p. 2, 4)",no (healthy older adults),Meta Quest standalone with two controllers; Enhance VR app (Virtuleap) (p. 3),immersive VR HMD,"mixed; React and Pizza Builder standing, Magic Deck and Memory Wall seated (p. 3)","Raycaster pointer with controller to select cards or cubes (Magic Deck, Memory Wall); throwing objects into portals and hitting targets with a paddle in the motor games (p. 5)","Four gamified exercises modelled on PAL, Visual Patterns, divided attention and WCST/Stroop; benchmark sessions of 9 min (Magic Deck, Pizza Builder) and 6 min (Memory Wall, React) scored 0-100 with proprietary adaptive difficulty (p. 2-3)",n/a (not a trail task; 3D game scenes),"Game scores (0-100); MoCA, Stroop, WCST, TMT-A and B, Rey figure, word pairs, clock drawing, Corsi, matrix search; 9-item Slater-Usoh-Steed-based presence and usability questionnaire (p. 2-3)","React: adj R2 about 5.3%, only gender significant (coefficient -18.07; r = -0.42) (p. 4). Magic Deck: about 52% explained; Rey figure +2.60 (p < 0.01), TMT-A -1.06 (p < 0.01), WCST -0.12, female -7.76 (p. 4). Memory Wall: about 64%; Stroop time -0.51, TMT-A -0.51 (p < 0.01), female -8.67 (p. 4). Pizza Builder: about 23%; age -0.94 (r = -0.34), clock drawing -4.07 (p. 4). Same-domain paper tests mostly did not explain game scores (p. 4-5)","Highest ratings for no hindrance, easy learning, willingness to repeat and VR as a diagnostic tool; lower for realness (p. 4); three React dropouts (one shoulder problem, two confused by continuous target spawning) and one Pizza Builder dropout (p. 4); timer discouraged slower or motor-impaired participants (p. 5-6); no cybersickness instrument",Commercial app; difficulty-adjustment algorithm is proprietary (p. 2); three authors are Virtuleap founders or staff (p. 6),n/a (assessment of a training app's benchmark scores; no training delivered),"Abstract, distraction-free scenes preferred over realistic ones for reliability and to avoid confusing people with early impairment (p. 5); provide enough feedback to older players; avoid timers and continuous spawning that overwhelm (p. 5-6); seated low-motor games tracked paper tests better than standing motor-heavy games (p. 5); sessions interruptible on signs of discomfort (p. 2)","Colour is a stimulus dimension (coloured abstract card patterns; portals accepting a given shape and colour) but no palette, contrast or colour-vision considerations are given (p. 3)","'We failed to find a significant positive impact in explaining the variability of the Enhance VR game scores by the traditional pen-and-paper methodologies' (p. 1) | 'The presence of a timer discouraged slower participants or those with greater motor impairment' (p. 5-6) | 'an abstract distraction-free scenario can improve reliability, making the tests more specific and sensitive and limiting the influence of confounding factors' (p. 5)","The clearest warning in the set for the exergame: points-based, timed, motor-heavy gamified scores did not track the paper tests they were modelled on, whereas seated pointer-based games did. Supports keeping TMT-VR assessment scores separate from training points and limiting motor load in any score meant to track cognition; also supports abstract scenes and shows good acceptance in VR-naive adults aged 55-82. It cites a virtual TMT (Plotnik 2021) as feasible and valid (p. 2).","About 15 predictors per model for 38-41 participants without correction, so coefficients and R2 are unstable; Results and Discussion disagree on the sign of several effects (TMT-B, WCST, TMT-A) and on which test relates to Pizza Builder; tolerance was inferred from a presence questionnaire; the adaptive algorithm is proprietary and the developer co-authored.","openness: not addressed | validation against diagnosis or the paper test: it cites a virtual TMT as having shown feasibility and validity, p. 2 | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed (indirect: low-motor pointer selection gave scores closer to paper tests than motor-heavy interaction) | training potential: gamified, motor-heavy scoring diverges from cognitive constructs; older adults still rated it usable","Cites Plotnik et al. (2021), the VR Color Trails paradigm, as a virtual TMT that preserved task features and showed validity (p. 2, reference list p. 7)",Argues the added motor component contaminates cognitive scores in React and Pizza Builder and asks for evaluation against motor speed and accuracy tests (p. 5); supports separating motor from cognitive components in game-derived measures,n = 41 | overfitted regressions | no multiplicity correction | industry co-authors | proprietary algorithm | presence scale used for tolerance,None; verified.,full text,04_VR_Neuropsych_Ecological_Validity,VR neuropsychology and ecological validity,G07a_training_A,full text,
LIT-0204,08_Training_Rehab_Exergames,"Léger, M. T., & Mekari, S. (2022). Brain Sciences, 12(6), 725. https://doi.org/10.3390/brainsci12060725",2022,Simulating the Benefits of Nature Exposure on Cognitive Performance in Virtual Reality: A Window into Possibilities for Education and Cognitive Health,10.3390/brainsci12060725,"other (single-session treadmill walk in a headset with a paper TMT-B outcome; acute exposure, not training)",One-group pre-post within-subject pilot (two conditions one month apart; no control),"81 undergraduates consented (46 women aged 20-24, 35 men aged 21-25); 78 analysed after 3 withdrawals; the abstract says 64 (p. 1-2)",no,Oculus headset showing a 3D 180-degree video of the same forest trail (Vuze XR camera); treadmill; noise-cancelling headphones with nature sounds (p. 3),immersive VR HMD (passive 3D video; the authors call it non-immersive),walking on a treadmill at 4 or 5 km/h (both stated) (p. 3),none (passive viewing while walking),About 5-min outdoor forest walk; one month later about 5-min treadmill walk in the headset; paper TMT-B and digit span before and after each (alternate forms) (p. 3-4),n/a (paper TMT-B),"Paper TMT-B time (errors corrected within time), digit span percentile, heart rate (p. 3-4)","n/a. TMT-B fell after both walks: outdoor 37.06 to 31.75 s, virtual 36.19 to 30.69 s (abstract); main effect of time F(1,78) = 31.4, p < 0.01; no condition effect (p. 4); digit span rose after both (F(1,78) = 78.1) (p. 5)","Headset time capped at about 5 min to limit simulator sickness, which was not measured; no adverse events reported; 3 of 81 withdrew for time (p. 2-3)",n/a (recorded video; no software),"Not training: one acute exposure per condition; no control, so retest, arousal and exercise effects cannot be separated (p. 6); authors suggest older adults unable to go outdoors might benefit (p. 6-7)",None tested (students only); the 5-min exposure cap for sickness is the only safety measure (p. 3),Participants with a history of colour blindness were screened out at interview (p. 2); no other colour notes,"'Given the exploratory nature of this pilot study, no control group data were collected.' (p. 6) | 'time in virtual reality was limited to approximately five minutes, in part to limit the potential onset of simulator sickness' (p. 3) | 'There was no significant difference between the ONW and VRW groups.' (p. 1)","A cautionary citation only: pre-post TMT-B gains of about 5 s after a 5-min walk, real or virtual, show the size of retest and arousal effects a training trial must control with alternate forms and a control arm. It also shows that TMT-B screening for colour blindness is routine practice even for the standard test.","No control condition; the paper contradicts itself on sample size (64 vs 78), order (counterbalanced vs one month later), treadmill speed (4 vs 5 km/h), a digit span value (68.4 vs 64.9) and Table 1's 'SE' values (6.8-13.7 s cannot be standard errors for n = 78); within-subject conditions were analysed as groups.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: TMT-B gains after any 5-min walk without a control are practice or arousal effects,"Colour blindness was an exclusion criterion for a paper TMT-B study (p. 2), a reminder that a colour-based trail test needs colour-vision screening or a colour-blind-safe palette",none,no control group | students aged 20-25 | internal inconsistencies | single exposure | sickness not measured,None; verified all listed inconsistencies.,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07a_training_A,full text,
LIT-0205,08_Training_Rehab_Exergames,"Alashram, A. R., Annino, G., Padua, E., Romagnoli, C., & Mercuri, N. B. (2019). Journal of Clinical Neuroscience, 66, 209-219. https://doi.org/10.1016/j.jocn.2019.04.026",2019,Cognitive rehabilitation post traumatic brain injury: A systematic review for emerging use of virtual reality technology,10.1016/j.jocn.2019.04.026,"VR training, rehabilitation or exergame evidence (evidence-quality context outside ageing)",Systematic review (PRISMA; seven databases to February 2019; PEDro appraisal; narrative synthesis),"9 studies: 4 RCTs, 3 single cases, 1 prospective, 1 pilot; 131 people with TBI (1-40 per study; mean ages 20-40.3; 83.5% men); only 3 studies with more than 20 participants (p. 211; Table 1, p. 212)",yes; traumatic brain injury,"Desktop driving simulator, online 3D platform (Unity 2.5), IREX video capture (Virtual Mall), semi-commercial exercise-bike simulator described as immersive VR (Grealy 1999), non-immersive PC programme, AI vocational system, robot-rendered haptics, one 3DVisor HMD (Dahdah 2017; 5 of 15 participants had TBI) (Table 1, p. 212)",mixed (mostly non-immersive; one HMD study; one exercise-bike set-up labelled immersive),"mixed; seated at consoles, cycling on a bike, standing in video capture (Table 1)","Joystick or keyboard, video-capture gestures, cycling, haptic robot; not systematically reported","Driving navigation, virtual mall shopping, community skills, vocational problem-solving, bike-driving through three environments, visuo-haptic reaching (Table 1)",n/a,"Memory (Corsi, RAVLT, RBMT, prospective memory), executive (TMT A-B, FAB, D-KEFS, WCST, TOL, MET), attention (PASAT, digit span, digit symbol, Colour Trails Test, VRROOM targets) (Table 2, p. 213-216)","n/a (no pooling). Yip and Man: Colour Trails Test Trail 1 88.89 to 75.95 s and Trail 2 210.68 to 170.47 s in the VR group vs 107.61 to 105.39 and 227.72 to 213.83 in controls, reported as not significant in either group (Table 2, p. 216; p. 217); Man 2013: both groups improved on WCST, VCRS and TOL without group differences (p. 217)","'All studies did not report any adverse effects' (p. 211), meaning none was reported rather than none occurred; no usability data","not stated; the discussion warns that 'the packages of software can become unavailable, and 3D formats become ancient' and that much assistive technology lies idle (p. 218)","Doses: 15 x 90 min (driving simulator cases), 10 x 10 min, 10 x 45 min, 12 x 25 min, 12 x 30-45 min, 12 x 20-25 min, 8 x 30-60 min, 2 x 24 min (p. 210-211); the authors propose 10-12 sessions of 20-40 min, 2-4 per week (p. 209, 218) although they also state the evidence leaves them unable to identify a protocol (p. 218); memory and executive gains claimed, weak evidence for attention","n/a (young adults with TBI); general VR assets listed: graded difficulty, repetition, reduced therapist guidance, home delivery (p. 210, 217)",none,"'The scores on the PEDro ranged from 0 to 7 with a mean score of 3.' (p. 209) | 'Using different VR tools with following treatment protocol; 10-12 sessions, 20-40 min in duration with 2-4 sessions per week may improves cognitive function' (p. 209) | 'the packages of software can become unavailable, and 3D formats become ancient' (p. 218)","Marginal: cite for the thinness of VR cognitive-rehabilitation evidence outside ageing by 2019 (nine small, mostly non-immersive studies, PEDro median 3), for an early exercise-bike VR exergame (Grealy 1999), for the Colour Trails Test as an outcome that did not change, and for the software-obsolescence argument that favours an open, versioned release.","Three of nine studies are single cases (the two Caglio reports describe the same 24-year-old and may be one case [inference]); the text says all five memory studies improved although Table 2 shows no memory improvement in Grealy 1999; the dose recommendation is not derived from any comparison; the highest-rated trial is cited as Yip and Man 2013 (RCT, n = 37) but the reference is a 2009 pilot in acquired brain injury; '131 patients in all 7 studies' sums nine.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: weak, mostly non-immersive evidence; one 1999 exercise-bike VR exergame; CTT did not improve","The Colour Trails Test was an attention outcome in the Yip and Man trial and did not improve in either group (Table 2, p. 216; p. 217)",none,9 studies | 3 single cases | PEDro median 3 | no pooling | reference errors | searches to 2019,None; verified.,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07a_training_A,full text,
LIT-0206,08_Training_Rehab_Exergames,"De Luca, R., Bonanno, M., Marra, A., Rifici, C., Pollicino, P., Caminiti, A., Castorina, M. V., Santamato, A., Quartarone, A., & Calabrò, R. S. (2023). Can virtual reality cognitive rehabilitation improve executive functioning and coping strategies in traumatic brain injury? A pilot study. Brain Sciences, 13(4), 578. https://doi.org/10.3390/brainsci13040578",2023,Can Virtual Reality Cognitive Rehabilitation Improve Executive Functioning and Coping Strategies in Traumatic Brain Injury? A Pilot Study,10.3390/brainsci13040578,"VR training, rehabilitation or exergame evidence","pilot RCT (two arms, block randomisation, allocation not concealed, assessor blind)","20 outpatients with moderate-to-severe chronic TBI (>= 6 months post-injury), mean age 44.6 (SD 16.13); VR-CT n = 10 (46.2, SD 14.9), C-CT n = 10 (43.1, SD 17.9); MoCA >= 17 (p.2-3)",yes; chronic TBI,"VRRS-Evo virtual reality rehabilitation system with a big screen (p.7, p.11)","non-immersive (screen, tablet, pen, keyboard)",seated,2D exercises: touch screen or a magnetic tracking sensor coupled with a squeezable object (mouse-like); 3D exercises: magnetic wearable sensor on the hand (p.7-8),"45 therapist-configurable exercises in orientation, attention, memory and visuo-executive domains, with therapist-added complexity and distractors; no trail task in the training; paper TMT-A/B as outcome (p.6-7)",n/a (not a trail test); 2D and 3D on-screen exercises,"MoCA, FAB, TMT-A, TMT-B, TMT B-A, HRS-D, PGWBI, COPE-NIV at T0 and T1 (p.4)",n/a,"not reported (no usability, adherence or adverse-event data)",data on demand from the corresponding author; commercial software; code not stated (p.11),"Both arms: 24 x 60 min, 3/week x 8 weeks (20 min ROT + 40 min executive training); VR-CT ran the same programme on the VRRS (p.4); Table 2 instead lists 3-month phases of 72 and 36 treatments. Within-group (Wilcoxon): VR-CT improved on MoCA, FAB, TMT-A, TMT-B, TMT-BA and HRS-D; C-CT on MoCA, FAB and TMT-BA. Between-group post-test (Mann-Whitney): TMT-BA p = 0.02 (Glass's delta 1.55), COPE positive attitude p = 0.02 (1.13), problem solving p = 0.001 (2.09); MoCA p = 0.25, FAB 0.24, TMT-A 0.09, TMT-B 0.30 (p.8-9). Control TMT-BA moved from 164.1 to 226.3 s. No follow-up; adherence and adverse events not reported.",none (mean age 44.6); therapist sets scenario complexity and distractors; seated use with a therapist alongside (p.7),none (colour-dimension association tasks listed in Table 3 only),"""Between-group post-treatment analysis revealed statistically significant differences only in the TMT-BA (p < 0.02, ES = 1.55)"" (p.9) | ""Another limitation was the allocation procedures that were not concealed, this should increase the risk of bias."" (p.10) | ""further studies should investigate the application of our TBI patient-tailored cognitive training using immersive VR"" (p.10)","Training section, as an example of a screen-based 'VR' executive-training trial that uses the paper TMT as its outcome. It shows how within-group gains outnumber between-group effects in small rehabilitation trials, and that the move to immersive versions is proposed without evidence. Cite for evidence quality outside ageing, not for efficacy.","Ten per arm, unconcealed allocation, 17 outcomes without correction and no follow-up. The only between-group cognitive effect (TMT-BA) coincides with a worsening in the control arm, and the control baseline TMT-BA does not equal B minus A. Dose and phase dates conflict between the text and Table 2.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: non-immersive executive training gave one between-group TMT effect in 20 TBI patients,none,none beyond reporting TMT B-A as a derived score,n < 30 | allocation not concealed | no correction for multiplicity | no follow-up | dose reported inconsistently | commercial system,,"full text (pages = PDF page breaks, which match the journal pagination)",08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07b_training_B,full text,
LIT-0207,08_Training_Rehab_Exergames,"Tariq, T., Shahid, Z., Ashraf, H., Inam, R., Saeed, A., Arslan, M., & Aslam, I. (2024). Effects of virtual reality (VR) for cognitive rehabilitation in stroke survivors. Journal of Health and Rehabilitation Research, 4(3). https://doi.org/10.61919/jhrr.v4i3.1467",2024,Effects of Virtual Reality (VR) for Cognitive Rehabilitation in Stroke Survivors,10.61919/jhrr.v4i3.1467,"VR training, rehabilitation or exergame evidence",two-arm trial reported as an RCT (randomisation method not described),"24 stroke survivors aged 40-80, 6 months to 2 years post-stroke, with cognitive impairment; VR n = 12 (62.5, SD 8.3), control n = 12 (63.2, SD 7.9) (p.2)",yes; stroke,not named,"not reported ('immersive and interactive virtual environments', p.2)",not reported,not reported,"unspecified VR programme for memory, attention and executive skills vs duration-matched computer-based training, paper-and-pencil tasks and therapist-led activities; paper TMT-A/B as outcome (p.2)",n/a,"MoCA, TMT-A, TMT-B, Digit Span; satisfaction and engagement on an unspecified scale (p.2-3)",n/a,"satisfaction 8.4 (SD 1.2) vs 6.5 (1.5); engagement 8.7 (1.1) vs 6.2 (1.7), scale not stated (p.3); adverse events and attrition not reported",data on request; system not named; registration 'N/A' (p.1),"30 min x 3/week x 12 weeks (36 sessions) vs matched traditional rehabilitation. Within-group VR: MoCA 22.3 to 25.0 (p < 0.01), TMT-A 50.2 to 45.6 s (p < 0.05), TMT-B 85.3 to 75.8 s (p < 0.05), Digit Span 6.4 to 7.2 (p < 0.01); controls MoCA 22.0 to 23.5 (p = 0.10), TMT-A 49.8 to 48.2 (p = 0.20), TMT-B 83.5 to 80.7 (p = 0.25) (p.2-3). Independent t-tests are named in the methods but no between-group result is reported. No follow-up.",recommends familiarisation sessions to reduce the VR learning curve (p.3),none,"""Paired t-tests and independent t-tests were used to compare cognitive test scores within and between the VR and control groups"" (p.2) | ""future studies should consider incorporating familiarization sessions to reduce the potential impact of the learning curve"" (p.3) | ""Study Registration N/A"" (p.1)","Cite only as an example of the reporting problems a software review must warn against: no named system, hardware or task, no randomisation detail, no between-group statistic, no registration. It supports this review's case for fully specified and shared software behind any training claim.","The VR system, randomisation, concealment, attrition and satisfaction scale are unreported, and superiority rests on within-group p-values in one arm. The stated study period (October 2023 to August 2024) ends after the acceptance date (4 August 2024).",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: a training claim with TMT gains but an unspecified system and no between-group test,none,none,n < 30 | VR system not named | no between-group statistics | not registered | timeline inconsistency,,full text (pages = PDF page breaks),08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07b_training_B,full text,
LIT-0210,08_Training_Rehab_Exergames,"Wang, Y. T., Yang, J. Q., Li, J., He, Y. H., Lv, C. W., Chen, M. Q., & Wang, L. N. (2026). A systematic review and meta-analysis of the effect of virtual reality on cognitive function and instrumental activities of daily living in older adults with mild cognitive impairment. Journal of the American Medical Directors Association, 27(2), 106024. https://doi.org/10.1016/j.jamda.2025.106024",2026,A Systematic Review and Meta-Analysis of the Effect of Virtual Reality on Cognitive Function and Instrumental Activities of Daily Living in Older Adults With Mild Cognitive Impairment,10.1016/j.jamda.2025.106024,"VR training, rehabilitation or exergame evidence","systematic review and meta-analysis (15 RCTs, 2019-2024; eight databases to March 2025; RevMan; RoB 2; no registration or GRADE reported)","older adults >= 60 with MCI; 952 stated (476/476) but Table 1 sums to 1,085 (32-293 per trial; trial mean ages 63.6-78.0) (p.3-4)",yes; MCI,"mixed: systems labelled 'immersive' (mostly self-developed or unnamed; VREX1.0), 'semi-immersive' (Microsoft Kinect, MOTOCOG, Motion 2.0, tablet); headsets not named (Table 1, p.4)",mixed (immersive labels and screen-based systems pooled together),not reported,not reported,"VR games (kitchen search, shopping, bus, kayak, Baduanjin, whack-a-mole, boxing, racing, puzzles) vs usual care, conventional cognitive exercise, physical therapy or rTMS; no trail-making content; TMT used as an outcome in five trials",n/a,"MMSE, MoCA, CASI, LOTCA-G (global); TMT-A, TMT-B; SDST and MoCA attention; memory tests; IADL (p.5)",n/a,"adverse events reported in 3 of 15 trials: Cao 1 dizziness and 2 nausea; Kwan VRSQ with 0.7% concentration difficulty or headache and 3% vertigo, none serious; Li 3 mild dizziness resolving in about 1 week (p.5); adherence not extracted",datasets from the corresponding author on reasonable request (p.1),"Dose 1-5 sessions/week (median 3); stated total 8-54 h (median 18; Table 1 implies about 81 h for Sun 2024); 8 trials <= 8 weeks, 6 > 8 weeks (p.3). Pooled: global cognition SMD 0.64 (95% CI 0.33-0.94; k = 14; I2 79%); TMT-A MD -7.05 s (-10.88 to -3.22; k = 5); TMT-B MD -7.84 s (-13.38 to -2.30; k = 4); attention SMD 1.37 (0.83-1.92; k = 7); memory SMD 0.66 (0.17-1.14; k = 5); IADL SMD 1.01 (-0.27 to 2.29; k = 3), called significant in the text (p.5). Global-cognition subgroups: < 3 vs >= 3 sessions/week 0.49 (0.08-0.90) vs 0.72 (0.29-1.15); <= 8 vs > 8 weeks 0.44 (0.15-0.73) vs 0.91 (0.31-1.51); < 18 vs >= 18 h 0.46 (0.13-0.80) vs 0.82 (0.29-1.34); no test of subgroup difference (p.7). No follow-up data.","gamification (point rewards, level challenges) credited with engagement and adherence (p.6); one-to-one supervision named as the reason for small samples (p.7)",none,"""the Trail Making Test (TMT)-A [mean difference (MD), -7.05; 95% CI, -10.88 to -3.22] and TMT-B (MD, -7.84; 95% CI, -13.38 to -2.30)"" (p.1) | ""Intervention length was 8 to 54 hours (median = 18 hours); thus, <18 hours and >=18 hours were used as cutoff values."" (p.3) | ""Three studies included in this review reported relevant adverse events."" (p.5)","Dose and outcome guidance for a TMT-VR training version in MCI: paper trail-making times moved by about 7-8 s after VR interventions, and global-cognition effects were larger with >= 3 sessions a week, > 8 weeks and >= 18 h. Also a benchmark for how rarely adverse events are reported (3 of 15 trials).","'VR' pools headsets, Kinect and tablets with inconsistent immersion labels against mixed controls, with I2 up to 85%. Dose subgroups overlap with no interaction test, participant totals conflict (952 vs 1,085), the IADL effect is mis-stated as significant, and two trials (Thapa 2020, Yang 2022) may share participants [inference]. Effects are far larger than Yang et al. (2025) found on overlapping trials.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: VR interventions in MCI improved TMT-A and TMT-B times, with dose-related global-cognition gains",none,TMT-A and TMT-B pooled separately (attention vs executive labels used inconsistently); no finer decomposition,mixed immersion | I2 up to 85% | participant count inconsistent | no subgroup difference test | no GRADE or registration | possible overlapping trials,,"full text (pages = PDF page breaks, matching journal pages 1-8)",08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07b_training_B,full text,
LIT-0212,08_Training_Rehab_Exergames,"Makmee, P., & Wongupparaj, P. (2026). Assistive augmented reality for enhancing executive functions in learners with hearing impairments: Embedded experimental study. International Journal of Disability, Development and Education. Advance online publication. https://doi.org/10.1080/1034912X.2026.2636721",2026,Assistive Augmented Reality for Enhancing Executive Functions in Learners with Hearing Impairments: Embedded Experimental Study,10.1080/1034912x.2026.2636721,other (AR executive-function training in children; trail-making outcome),randomised pre-post controlled study with passive control and embedded qualitative interviews,"60 pupils with hearing impairments aged 6-14 at a school for the deaf (Chonburi, Thailand): AR n = 30 (mean 10.90, SD 2.23), control n = 30 (10.45, SD 2.64); 12 interviewees (PDF p.5, p.9)",yes; children with hearing impairments,not named (AR application; display device never stated),"AR or MR (device unspecified; touch-based, probably handheld [inference])",not reported,touch-based manipulation of virtual objects; a virtual tablet in each scene carries instructions and A/B/C selection buttons with scroll buttons for longer text (PDF p.6),"five scenes (orientation plus Space Lab, Mars, Forest, Beach), each played twice (8 sessions); multiple-choice, object-matching and sequencing tasks aimed at inhibition, updating and switching; three difficulty levels unlocked by performance; outcome includes the Thai Trail-Making Test ('Connections') switching score (PDF p.6-9)",n/a,"Go/No-Go accuracy and response time, backward digit span, Corsi blocks, Thai TMT switching score (PDF p.7-9)",n/a,"not measured; interviews report engagement, calmer behaviour, language-related interruptions to task flow and more peer interaction (PDF p.14)",not stated,"8 weekly sessions of 30-45 min vs regular activities. One-tailed post-test comparisons favoured AR: Go/No-Go RT d = 0.48, verbal updating d = 0.54, spatial updating d = 0.51, switching d = 0.59 (PDF p.12). Within-group: AR RT 422 to 389 ms (d = 0.34); controls 438 to 436; switching rose in both (d = 0.46 AR, 0.53 control); AR already led on switching at pre-test (10.48 vs 7.76) (PDF p.10-11). No group x time analysis, no follow-up, adherence not reported.","n/a (children); transferable: visual-first instructions (symbols, icons, animations, simplified text, minimal audio), performance-based difficulty unlocking, short breaks allowed (PDF p.6-7); even so, teachers had to demonstrate and point (PDF p.14)",remembering the colours of hidden items (Mars map) used as a working-memory load (PDF p.7); no palette guidance,"""Progression to higher levels was based on individual gameplay performance, such as task completion efficiency and accuracy, functioning as a performance-based unlocking mechanism."" (PDF p.6) | ""We cannot just explain verbally what to pick up in the game; we have to show them visually and sometimes stand next to them and point"" (PDF p.14) | ""no multiple comparison corrections were applied to maintain statistical power"" (PDF p.8)","Marginal. An AR executive-function programme with performance-unlocked difficulty and a trail-making (Connections) outcome. Its useful lesson is that fully visual in-app instructions still needed a human to demonstrate and point, a caution for in-headset instruction design. It is not evidence of a training effect.","Passive control, one-tailed post-test-only comparisons with a baseline imbalance on switching, no group x time test and no correction. The device is never named, Table 2's gender counts are reversed relative to the text, and the 12 interviewees are called learners although most quotes come from teachers.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: AR executive training with a trail-making outcome, but the design cannot show an effect",none,none,"children, not adults | passive control | post-test-only between-group tests | one-tailed tests | device not named",,full text (pages = PDF page breaks; printed page = PDF page - 1),08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07b_training_B,full text,
LIT-0214,08_Training_Rehab_Exergames,"Retz, C., Klotzbier, T. J., Ghellal, S., & Schott, N. (2023). Interdisciplinary design process of a mixed reality exergame for motor-cognitive health training based on the Trail-Walking-Test. In 2023 IEEE 11th International Conference on Serious Games and Applications for Health (SeGAH) (pp. 1-8). IEEE. https://doi.org/10.1109/SEGAH57547.2023.10253795",2023,Interdisciplinary Design Process of a Mixed Reality Exergame for Motor-Cognitive Health Training based on the Trail-Walking-Test,10.1109/segah57547.2023.10253795,XR trail test (training),"system description and design-process paper with a formative user test (n = 10), playtests and expert assessments; no outcome data","early user test: 10 adults (6 women), 25-71 years (mean 45.2, SD 20.6), half with gaming experience; two movement-science experts; playtests with 2-4 testers each (p.4-5)",no,"interactive floor projection: full HD projector about 4 m above a 4 x 4 m white carpet; 55-inch mobile screen for inventory and tasks; 'Laser Touch' LiDAR tracking (ICT AG, Hokuyo sensor) (p.6)",mixed (floor-projected MR with a side screen; no headset; nearest category CAVE or large screen),walking,"stepping on projected targets with the feet; foot contact detected by LiDAR; an outer boundary line shows each target's interaction radius; distinct sound plus visual feedback on contact; time spent next to a target recorded (p.4, p.7)","Trail-Walking-Test: 15 targets in a 4 x 4 m area; TWT-M follows a line through 15 circles; TWT-A steps on 1-15 in order; TWT-B alternates 1-A-2-B ... 8 (p.3). dTWT reproduces this and adds disappearing pylons (p.4). ExerTrade turns the linked stations into production chains (field, mill, bakery) in a medieval trading game with a tutorial and three levels (p.6-7)","TWT places cones 'randomly at 15 positions' with 30-cm circles (p.3); whether the layout changes per run is not stated; floor plane only, no depth; pylon labels auto-align to the player's position (p.5)","TWT: stopwatch time to 0.01 s, motor errors, sequencing and shifting errors (corrected by returning to the last correct circle) (p.3); dTWT: position, dwell times, errors, pauses, speed, acceleration, reaction to new stimuli (p.5); UEQ; retrospective think-aloud",none (no comparison of dTWT with TWT times; no clinical data),"UEQ: dTWT rated more attractive, efficient and original than the analogue TWT (figure only, no statistics); 6 of 10 said they enjoyed the dTWT; complaints: digital speaker annoying, playing field overloaded in some variants (p.5); no sickness measure (no headset)",not stated,"ExerTrade: cognitive load from remembering and planning production chains; motor load from traversing paths fast and tapping resources; difficulty rises through longer and more simultaneous chains, time-limited resources (tea when a ship docks), re-positioned and moving resources needing timed foot taps (p.6-7); each level playtested; an RCT is planned (p.7). No dose, outcomes, adherence or adverse events.",derived from the user test: simplify pylon icons and paths with simpler shapes and wider outlines; increase contrast of digital elements against background and display; shorten voice-over texts; remove overlapping arrows and add a visual aid; keep labels facing the player (p.5); tutorial before level 1 so as not to overwhelm players (p.5),"red/green status coding: decreasing red circle for incoming goods, increasing green circle for warehouse level, green-filled circle for resource progress (p.7); a red-green pairing that colour-vision-deficient players may not separate [inference]; explicit advice to raise contrast (p.5)","""This approach places cones with flags randomly at 15 positions in a 16 m2 area (4 x 4 m)."" (p.3) | ""it is possible to measure, among other things, dwell times, errors, pauses, speed, acceleration, and reaction to new stimuli"" (p.5) | ""translation errors are possible, which must be identified during assessments by experts from human movement science"" (p.7)","The only documented route from a trail test to an exergame: test, digital test, game, three-level intervention, with movement-science experts checking fidelity at each step. Cite for the method, for the design derivations (contrast, simpler icons, shorter voice-over, player-facing labels) and for how far a game drifts from the trail construct, which argues for keeping the TMT-VR assessment and training builds separate [inference].","No effectiveness, reliability or validity data; UEQ results appear as a figure without statistics from ten testers of wide age; the system is a floor projection, not a headset; the final game's tie to the TWT rests on expert judgement, and the authors note the approach has been applied only to the TWT.","openness: not addressed (floor-projected MR, no code release) | validation against diagnosis or the paper test: the dTWT was not validated against the TWT or any clinical measure | clinical groups and ageing: ten adults aged 25-71, no clinical or older-adult group | layout randomisation: the TWT places cones 'randomly'; per-run variation is not stated | depth: floor plane only, no depth | head-gaze dwell for older adults: not addressed | training potential: a trail test deliberately turned into a motor-cognitive exergame",colour-coded status rings but no colour-based alternation rule,"the dTWT records dwell time at targets, pauses, speed and acceleration, which would separate search or decision time from locomotion time (p.5)",no outcome data | n = 10 user test | formative playtests only | UEQ without statistics | conference paper,,full text (pages = PDF page breaks),08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07b_training_B,full text,
LIT-0216,08_Training_Rehab_Exergames,"Song, X., Ali, N. M., Mhd Salim, M. H., & Rezaldi, M. Y. (2025). A literature review of virtual reality exergames for older adults: Enhancing physical, cognitive, and social health. Applied Sciences, 15(1), 351. https://doi.org/10.3390/app15010351",2025,"A Literature Review of Virtual Reality Exergames for Older Adults: Enhancing Physical, Cognitive, and Social Health",10.3390/app15010351,older-adult design and acceptance,"PRISMA-guided literature review of 12 headset studies (2020-2024); narrative, no risk-of-bias appraisal, no pooling","healthy older adults in 12 studies, 1-236 per study (about 475 older adults in all by Table 3 [inference]; ages about 60-91); younger controls excluded from the analyses (p.6-10)",no (one study with mild motor impairment),"Meta/Oculus Quest and Quest 2, Oculus Rift/VR, HTC Vive and Vive Pro, Valve Index, smartphone VR (Table 3, p.7-10)",immersive VR HMD,"mixed (seated, standing and locomotor tasks; not extracted systematically)","controllers and tracked hands, not extracted systematically","fruit picking (social), object sorting, boxing (BOX VR) and mini-games, cognitive games (Enhance VR), virtual shop memory task, virtual tours, breakfast task (VRAT), orchestra conducting, locomotor pointing, SteamVR Home, balance training, multitasking animal game (Table 3)",n/a,"SUS, NASA-TLX, SSQ, IMI, PENS, PANAS, IPQ, GEQ; MoCA, Stroop, TMT (Borghetti), n-back, ANT, SPM, BESS, TUG, ABC, FES (Tables 3-4)",none pooled,"narrative only: high presence and motivation; cybersickness negligible, low or declining with exposure; acclimatisation and supervision needed; depth perception hard at first (Shah); timers stress weaker players (Borghetti); complex navigation hard for some (Dilanchian) (Table 3; p.12; p.18)",not stated,"only three multi-session studies: Wilson 2024 balance RCT (n = 17; 6 weeks x 2/week x 45 min), Li 2020 multitasking game (n = 20; 4 weeks x 3/week x 45 min; pre-post gains in n-back, ANT, SPM and balance) and Shah 2023 (5 weeks); no effect sizes extracted (Table 4, p.16)",acclimatisation sessions; guided supervision; simplified headset interfaces; step-by-step instructions; adjustable difficulty; avoid timers for weaker players; collaborative play; repeated trials to reduce learning effects (Table 3; p.12; p.18),Li et al.'s multitasking game included colour-recognition tasks (p.12); no palette guidance,"""timers in the game might create stress for participants with weaker physical abilities, thus suggesting the need for personalized designs"" (p.12) | ""Future VR designs should therefore prioritize user-friendly interfaces and step-by-step instructions to ensure smoother technology adaptation for older adults."" (p.18) | ""Some elderly users initially found VR interaction difficult, particularly for depth perception"" (p.7, Table 3)","A headset-only compilation of design lessons for an older-adult exergame (acclimatisation, supervision, simple interfaces, adjustable difficulty, no stressful timers). Also useful for the observation that headset exergame evidence in healthy older adults is mostly single-session usability or assessment work.","No appraisal or pooling, and most included studies are single-session. Several studies are misdescribed (gains attributed to a two-session case study; Shah's '99 sessions' are summed over 14 rehabilitation-centre participants; commercial titles included despite the stated exclusion), and the search strings and 1,705-record count match Rodríguez-Almagro et al. (2024).",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: headset exergame evidence in healthy older adults is thin and short,none,none,no risk-of-bias appraisal | no pooling | included studies misdescribed | search provenance questionable | mostly single-session studies,,"full text (pages = PDF page breaks, matching journal pages)",08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07b_training_B,full text,
LIT-0217,08_Training_Rehab_Exergames,"Cieślik, B., Wrzeciono, A., Mazurek, J., Federico, S., Szczepańska-Gieracha, J., & Kiper, P. (2024). Balance board or motion capture? A meta-analysis exploring the effectiveness of commercially available virtual reality exergaming in enhancing balance and functional mobility among the elderly. Games for Health Journal, 13(6), 407-418. https://doi.org/10.1089/g4h.2023.0109",2024,Balance Board or Motion Capture? A Meta-Analysis Exploring the Effectiveness of Commercially Available Virtual Reality Exergaming in Enhancing Balance and Functional Mobility Among the Elderly,10.1089/g4h.2023.0109,"VR training, rehabilitation or exergame evidence","systematic review and meta-analysis (PROSPERO CRD42023406995; five databases to 31 March 2024; 31 RCTs, 28 pooled; RoB 2)","community-dwelling adults >= 60: 1,575 enrolled, 1,457 pooled; 12-100 per trial (mean 46); trial mean ages 60.2-84.5; balance board 16 trials (806), motion capture 15 (769) (p.3)",no,"Wii Balance Board (Wii Fit or Fit Plus; EA Sports Active) and Xbox Kinect (Your Shape: Fitness Evolved, Kinect Adventures!, Kinect Sports, Kinemotion, a Tai Chi game, Tiger Woods PGA Tour 13, custom batteries including balloon popping and whack-a-mole) (Table 1, p.5)","non-immersive (screen, tablet, pen, keyboard)",standing,centre-of-pressure shifts on a balance board; full-body camera tracking with Kinect,commercial mini-games (2-16 per programme) vs treatment as usual or no treatment; no cognitive or trail content,n/a,"single-leg stance, TUG, functional reach, BBS, POMA, Fullerton, Mini-BESTest (p.3)",n/a,"not extracted (no adherence, adverse-event or sickness data); safety statements rest on cited reviews and trials (p.8)",search strategy in the supplement; other data on request (p.9),"8-45 sessions (mean 21.4) over a mean 7.9 weeks (stated 4-15; Table 1 includes 2- and 3-week programmes); mean 120.4 min/week, terciles < 90, 90-134, > 134 (p.3). Balance board: SLS vs TAU MD 5.98 s (2.36-9.59), vs NT 5.05 (1.61-8.49); TUG vs NT -0.90 s (-1.72 to -0.07; I2 77%); no dose effect vs TAU or NT (overall P 0.68). Motion capture: SLS vs TAU MD 5.39 (2.34-8.45), FRT 6.22 cm (2.67-9.77); TUG and scales ns; aggregated vs NT SMD 0.94 (0.24-1.65; I2 80%; P 0.009), higher-dose SMD 0.54 (0.15-0.92; I2 0%); vs TAU ns at any dose (P 0.23) (p.5-6). The abstract's SMD 0.48 and 0.86 do not appear in the Results. RoB high in 15 of 31 (p.6).","motion capture recommended over balance boards for future serious games; 90-120 min/week as a minimum acceptable dose, > 134 min more beneficial (p.8-9)",none,"""a mean dose of 120.4 minutes per week (median: 120; upper tercile: 135 minutes; lower tercile: 90 minutes)"" (p.3) | ""The data extraction process was performed by a single reviewer."" (p.2) | ""A minimum acceptable dose of around 90-120 minutes per week appears appropriate for everyday use; however, doses above 134 minutes per week seem to be more beneficial."" (p.8)","A weekly-minutes dose benchmark and the recommendation to prefer whole-body motion capture over a balance board for a body-tracked exergame. Also a catalogue of target types already used with older adults (balloon popping, whack-a-mole). Not a source for cognition, headsets or safety.","Abstract headline effects are not in the Results, heterogeneity reaches I2 93%, some dose subgroups rest on one or two trials, data were extracted by one reviewer and no certainty grading was done. Balance outcomes only, from non-immersive consoles.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: console exergames help balance against no treatment; nothing on cognition or headsets,none,none,abstract-results mismatch | high heterogeneity | single-reviewer extraction | non-immersive consoles only | no adverse-event data,,full text (pages = PDF page breaks; printed pages 407-418),08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07b_training_B,full text,
LIT-0218,08_Training_Rehab_Exergames,"Muñoz, J. E., Montoya, M. F., & Boger, J. (2022). From exergames to immersive virtual reality systems: Serious games for supporting older adults. In M.-A. Choukou & S. Syed-Abdul (Eds.), Smart home technologies and services for geriatric rehabilitation (pp. 141-204). Elsevier. https://doi.org/10.1016/B978-0-323-85173-2.00011-4",2022,From exergames to immersive virtual reality systems: serious games for supporting older adults,10.1016/b978-0-323-85173-2.00011-4,older-adult design and acceptance,narrative book chapter (no search strategy or appraisal) with an appendix of 17 evaluation instruments and the older-adult studies that used them,"narrative; appendix studies cover older adults aged about 50-94 (healthy, frail, post-stroke, MCI, chronic disease; 1-76 per study)",mixed (narrative),"narrative across Wii, Kinect, tablets, projection, CAVE and HMDs (Oculus Rift, HTC Vive in the appendix)",mixed (mostly non-immersive),not reported,"discusses gamepads and joysticks, VR controllers (complex button combinations reported as problematic), touchscreens (eyesight, dexterity, tremor), Kinect air gestures (menus hard), balance boards (no buttons; no reported difficulty), cycle ergometers (book p.189-191)",n/a (overview),n/a,"Table 7.1 instruments: SUS, ad hoc usability questionnaires, UEQ; SSQ, VRSQ, Immersive Tendencies Questionnaire; GEQ, Core Elements of the Gaming Experience; Borg, IPAQ, Senior Fitness Test, TUG, BBS, Functional Gait Assessment, Mini-BESTest; MMSE, MoCA (book p.181-184)",n/a,"second-hand: attitudes to HMDs improved after a first exposure in 76 healthy older adults; HMDs can induce cybersickness and lower cognitive performance, not well studied in older users; CAVEs cause less sickness; virtual systems generally rated usable and feasible (book p.189)","calls for free, e.g. open-source, distribution of tools built for older adults; lists NeuroVR, Reha@Panel, FAAST and the Open Rehab Initiative (book p.187-188)","n/a (states an average intervention length of nine weeks without a reference, book p.193)","involve older adults and therapists early (user-centred, multidisciplinary teams); design to physical and cognitive capability; adaptive difficulty driven by behavioural, physiological, contextual and subjective data; avoid complex button combinations; familiar TV-like displays lower cognitive load; MMSE and MoCA are screening tools, not outcome measures; longer and larger studies; industry partners for deployment (book p.145-147, 189-194)",none,"""the design, development, and free distribution (e.g., open source) of interactive tools that have been specifically crated for older adults"" (book p.187) | ""usability issues with joysticks and VR controllers due to the complexity of button combinations"" (book p.190) | ""HMDs can induce cybersickness symptoms and lead to low cognitive performance of participants; this is especially not well studied yet for older adult users"" (book p.189)","A citable overview of design approaches, adaptive-system architecture and an instrument list (SUS, UEQ, SSQ, VRSQ, GEQ, TUG, MoCA) from which an exergame study could choose measures. Its open-source call supports the TMT-VR release, and its controller-button remark is consistent with a button-free head-gaze default, though second-hand.",Non-systematic with no appraisal; most cited evidence is screen-based and headsets get a few paragraphs; several claims are unreferenced; Table 7.1 is called a set of validated tools yet includes an ad hoc questionnaire and screening tests; citations are misnumbered and the printed DOI is wrong.,"openness: not addressed (argues that tools for older adults should be open source) | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults (weak): second-hand report that controller button combinations trouble older adults | training potential (in principle): exergames framed as preventive and therapeutic tools, without effect data",none,none,"narrative, no search | second-hand evidence | mostly non-immersive | unreferenced claims",,sections 7.1-7.3 and 7.5-7.9 in full; Appendix 1 and Table 7.1 skimmed (tables garbled in the text extraction); book page = PDF page + 140,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07b_training_B,selected sections (see what_i_read),
LIT-0219,08_Training_Rehab_Exergames,"Du, Q., Song, Z., Jiang, H., Wei, X., Weng, D., & Fan, M. (2024). LightSword: A customized virtual reality exergame for long-term cognitive inhibition training in older adults. In Proceedings of the CHI Conference on Human Factors in Computing Systems (CHI '24) (17 pp.). ACM. https://doi.org/10.1145/3613904.3642187",2024,LightSword: A Customized Virtual Reality Exergame for Long-Term Cognitive Inhibition Training in Older Adults,10.1145/3613904.3642187,"VR training, rehabilitation or exergame evidence",system description plus single-group pre-post study with 6-month follow-up (n = 12) and qualitative workshops,"12 healthy older adults >= 60 (mean 65.68, SD 3.89; 11 women, 1 man), screened with MMSE, GDS, ADL and SAS in the healthy range, normal vision and hearing, paid, tested in a hospital; difficulty calibrated earlier on 5 other older adults without MCI (PDF p.6-7)",no,"HTC VIVE Pro 2 (2448 x 2448 per eye, 120 Hz, up to 120 degrees field of view) on a PC with GTX 1080 Ti and i7-8700; built in Unity (PDF p.5, p.9)",immersive VR HMD (PC-tethered),seated,"two VIVE controllers rendered as lightsabers, red in the left hand and blue in the right; a block is struck by swinging; each block scores 60 points for the correct judgement, 25 for swing speed and 15 for hitting within the designated area (arm raised to target height); more than 60 = GREAT, a missed block = MISS (PDF p.5, p.7)","Beat Saber-like rhythm game: blocks fly along two frontal channels to music. Colour mode (Stroop rule: respond to ink colour, ignore the word; white background) and word mode (reverse Stroop: respond to the word, ignore the colour; black background) alternate in runs; dual task of judging and swinging. 12 songs per session. Three fixed levels: easy 20-30% incongruent blocks, spacing > 60 cm, flight time > 1.5 s; normal 30-40%, 50-60 cm, 1-1.5 s; hard 40-50%, 40-60 cm, 0.5-1 s; speed follows the song tempo (PDF p.5-6)",fixed custom: two channels straight ahead so that no head rotation is needed; spacing and flight time vary by level; depth is the approach path of the blocks only (PDF p.6),"game score from correct, fault, miss and GREAT counts (formula not parsable); per-session scores; computerised Stroop and reverse Stroop (red/blue Chinese characters, 80 trials per condition, 3,000 ms window; RT and accuracy) and Go/NoGo (d-prime, Go RT) at pre-test, post-test (week 8) and 6 months (PDF p.7-8)",n/a,no questionnaire. 0 dropouts over 20 sessions; 9 of 12 said time passed too quickly and would train again; 11 of 12 felt secure because seated; 2 reported mild discomfort after one session (not the first); one reported eye strain from imperfect focus and a disturbing cable; one lost awareness of the room; 2 found the real-time score distracting; 4 wanted three months of training (PDF p.12),not stated (no code or data statement),"20 supervised sessions over 6 weeks (weeks 2-7): 7 easy, 7 normal, 6 hard; 12 songs each with a 10-min break after 6 songs; 40-50 min per session; experimenters present; mode order set by the experimenter; no control arm (PDF p.7-8). Game score: time effect F(2,66) = 13.70, p < .001, post and 6-month > pre (p < .001; p = .003); scores rose across sessions F(4,132) = 19.46 (PDF p.9). Stroop RT: time F(2,44) = 3.69, p = .033, shorter at post and 6 months; accuracy unchanged; no congruency x time interaction. Reverse Stroop RT: F(2,44) = 8.53, p = .002 (post p < .001; 6 months p = .012); accuracy unchanged. Go/NoGo d-prime: F(2,22) = 8.20, p = .002, higher at post (p = .003) but not at 6 months (p = .094); Go RT shorter at post (p = .047) and 6 months (p = .032) (PDF p.10). Motivators: more than 50 familiar songs, real-time score, 'Excellent' bubbles after five GREATs, leaderboard, daily champion rewarded with milk (PDF p.6).","seated play with targets only in front to limit head movement and fall risk; levels set from older adults' Stroop RTs (mean 756 ms; mean shortest 556, mean longest 1,423 ms); target windows of 60-90% correct and 30-70% GREAT; familiar music; breaks; experimenter present; no jumping or dodging; participants asked for scenes matched to songs, a more accurate sword, directional feedback when a hit deviates left or right, and multiplayer (PDF p.6, p.12-14)","only red and blue are used: red saber left, blue saber right, red/blue colour-word stimuli; colour mode on a white background, word mode on a black background (PDF p.5); no colour-vision screening or colour-blind palette mentioned","""In the Easy level, the proportion of inconsistent blocks was between 20% and 30%, the distance between neighboring blocks was more than 60cm"" (PDF p.6) | ""correctly identifying the target yields 60 points, hitting it with speed earns 25 points ... and hitting it within the designated area ... earns 15 points"" (PDF p.7) | ""Two participants exhibited mild discomfort following one training session (not the first)."" (PDF p.12)","The closest precedent for the planned TMT-VR exergame: a seated Beat Saber-like headset game that embeds a classic paradigm, with calibrated difficulty tiers, music, scores, a leaderboard, a 20-session dose and full adherence. Cite for mechanics, difficulty parameters, feedback, safety and acceptance, and for what to improve: performance-adaptive difficulty, directional hit feedback, an untethered headset, a cybersickness questionnaire and a control arm.","A single group of 12 (11 women) with no control, retested on tasks that mirror the trained rules; faster responses without accuracy or congruency changes fit general speeding as well as better inhibition. The degrees of freedom imply mis-specified repeated-measures models [inference], the power statement is incoherent (35 needed, 12 recruited), 6-month persistence fails for Go/NoGo d-prime, difficulty followed a fixed schedule, and tolerability rests on remarks without a questionnaire.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: block sequences follow song maps; no spatial layout in the trail sense | depth: depth used only as the approach path of targets | head-gaze dwell for older adults: not addressed (controllers only) | training potential: a seated headset exergame with an executive paradigm was feasible and well accepted; efficacy unproven,"strong: colour-based rules (respond to ink colour vs word) worked in a headset with older adults using only red and blue, and colour-word alternation was understood; colour-vision screening was not reported","the score splits the judgement (60 points) from swing speed (25) and placement (15), and the GREAT rate is read as motor coordination and reaction; no timing decomposition is reported",n = 12 | no control group | 11 of 12 women | outcome tasks mirror training | fixed difficulty schedule | no cybersickness questionnaire | PC-tethered headset,,full text (pages = PDF page breaks; printed page is about PDF page - 1),08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07b_training_B,full text,
LIT-0220,08_Training_Rehab_Exergames,"Neiva, B. O. M., Martins, A. M. S., Beze, M. A. R., Oliveira, S. P. R., Afonso, J. P. R., Andraus, R. A. C., Oliveira, R. F., Oliveira, D. A. A. P., Fernandes, T. V., Marconi, D. G., Carvalho, K. C. N., Oliveira, C. S., Silva, C. H. M., Guedes, O. A., Maia, L. P., Capodaglio, P., Oliveira, M. C., & Oliveira, L. V. F. (2026). Effects of virtual reality-based rehabilitation on postural balance in older adults: A systematic review. Geriatrics, 11(5), 143. https://doi.org/10.3390/geriatrics11050143",2026,Effects of Virtual Reality-Based Rehabilitation on Postural Balance in Older Adults: A Systematic Review,10.3390/geriatrics11050143,"VR training, rehabilitation or exergame evidence","systematic review without meta-analysis (PROSPERO CRD420261303119; five databases, 2015-2026; PEDro 5-7; GRADE low to moderate; nine trials)","402 adults >= 60 (18-75 per trial; mean 73.6, SD 5.7; trial means 69.3-82.4); five trials in fallers or people at risk; cognitive impairment excluded (p.7)","partly: fallers, institutionalised residents, chronic dizziness; no cognitive impairment","Wii Fit (Fu), BTS NIRVANA projection (Yesilyaprak), Kinect (Bacha, Sapi, Sadeghi), MIRA (Stanmore), Oculus Rift with BoxVR, Baskhead, InCell and roller-coaster apps (Rebelo), Carl Zeiss VR One and Oculus Rift S (Zak), Samsung Gear VR 360-degree video (Kanyilmaz) (Table 3)","mixed (six non-immersive trials, three with headsets)",standing or walking,"body movement tracked by Kinect, balance board or projection system; headset arms used squats, punches and head movements (Rebelo), maze walking (Zak) or passive 360-degree video during vestibular exercises (Kanyilmaz)","balance exergames or VR programmes vs conventional balance training, usual care or no exercise",n/a,"BBS, TUG, FRT, Mini-BESTest, FSST, limits of stability, single-leg and tandem stance, POMA, PPA, reaction time, postural sway (p.8)",n/a,"motivation, engagement and adherence not measured with validated tools in any trial (p.14); adverse events are not among the extracted items, yet the Discussion states that all trials reported a low incidence (p.14)",data from the authors on request,"3-8 weeks, 30-60-min sessions, 2-5 per week (p.14). Within-group gains in all trials; between-group superiority for VR in Fu (PPA, sway, reaction time), Sapi (TUG, FSST, FRT), Sadeghi (stance, TUG), Zak (TUG in the Oculus arm; POMA) and Kanyilmaz (TUG post p = 0.004; BBS still favoured VR at 6 months, p = 0.042); no difference in Bacha and in Rebelo's Oculus Rift trial (TUG -1.71 vs -1.22 s; FRT +4.30 vs +8.64 cm); Stanmore underpowered (BBS MD -4.3, 95% CI -10.7 to 2.1) (Table 3, p.9-11). Follow-up in two trials.",strict exclusions for safety; adjustable difficulty and real-time monitoring cited as risk controls (p.14); headset programmes ran 3-8 weeks,none,"""None of the included studies directly measured fall incidence as an outcome"" (p.8) | ""immersive VR represents a viable therapeutic alternative but does not consistently outperform established rehabilitation strategies"" (p.9) | ""conclusions regarding the consistent enhancement of motivation and adherence cannot be drawn from the current evidence base"" (p.14)","The most recent synthesis stratified by immersion level: three headset trials (Oculus Rift, Rift S, Gear VR) in balance training of 3-8 weeks were not consistently better than conventional training. Cite to temper claims that immersion adds benefit, and to note that adherence, sickness and adverse events were not measured with validated tools.","Nine small unblinded trials without pooling; the abstract overstates ('effective', 'greater engagement and adherence'); the falls statement conflicts with Fu et al.'s stated aim; Yesilyaprak is counted as between-group superior although the table shows within-group gains; two smartphone headsets fall in different immersion classes; adverse events were not extracted.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: headset exergames were not consistently superior; balance outcomes only,none,none,no pooling | nine trials | abstract overstates | immersion classes inconsistent | adverse events not extracted,,"abstract, methods, results with Tables 2-4, discussion and limitations (pages = PDF page breaks, matching journal pages)",08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07b_training_B,selected sections (see what_i_read),
LIT-0221,08_Training_Rehab_Exergames,"Høeg, E. R., Andersen, N. B., Malmkjær, N., Vaaben, A. H., & Uth, J. (2023). Hospitalized older adults' experiences of virtual reality-based group exercise therapy with cycle ergometers: An early feasibility study. Computers in Human Behavior Reports, 11, 100301. https://doi.org/10.1016/j.chbr.2023.100301",2023,Hospitalized older adults' experiences of virtual reality-based group exercise therapy with cycle ergometers: An early feasibility study,10.1016/j.chbr.2023.100301,older-adult design and acceptance,"convergent mixed-methods early feasibility study, no comparator","10 inpatients of a Danish municipal rehabilitation unit (5 women; mean 80.3, SD 8.2; range 64-91; fractures after falls, stroke, frailty, cancer); 1-5 sessions each (mean 2.2, SD 1.3); 21 session cards; 2 interviews (Table 1, p.4)","yes; hospitalised older adults after falls, fractures, stroke",four Pico G2 4K standalone headsets with Syncsense pedal-sensor software; Lemco B'fit portable cycle ergometers (p.3),immersive VR HMD (360-degree video),"seated (chair or wheelchair), pedalling",none: pedal cadence gates video playback; no selection task,15-20-min group cycling while watching 360-degree walking-tour videos; no game mechanics or cognitive task,n/a,"four 5-point session items (experience quality, exercise output, social meaningfulness, wish to repeat); dizziness 0-3 after each session; observation; two interviews (p.4)",n/a,"21 cards: good experience to a large or great extent 62%; would repeat 76% (10% would not); exercise output 'somewhat' 52%; social meaningfulness to a large extent 15%; no dizziness in 19 of 21 sessions (one 'slight', one 'moderate' in a man with general dizziness); one poorly fitted headset bounced and blurred; two seating complaints; staff found it easier than earlier VR; manual start left playback unsynchronised (p.4-7)",data on request; commercial software; first author became a scientific adviser to the company after the study (p.7),voluntary sessions of 15-20 min; attendance limited by discharge; no dropouts; no outcome measures (p.4),"oldest-old tolerated seated headset use; check headset fit and seat or knee angle; WHO-based cleaning protocol between users; start all headsets centrally from a tablet so playback is synchronised; occluding headsets silence conversation, so group designs need shared avatars or collaborative tasks; keep questionnaires short to avoid information overload (p.3-7)",none,"""There was no recorded dizziness in 19 of the 21 instances (90%)."" (p.4) | ""the moment they put it on, the conversations fell silent"" (p.6) | ""this would need to be centrally controlled, e.g., from a tablet, to be feasible in future therapeutic situations"" (p.7)","Delivery lessons for a group-run seated TMT-VR exergame in care settings: fit and seating checks, hygiene, synchronised start, and social presence through avatars or joint tasks because headsets isolate co-located players. A small tolerability signal in people aged 64-91.","Ten people, 21 cards and two interviews with home-made items and no task or comparator; the abstract reports card percentages as if they were participants; participant identifiers conflict between sections (P6 vs P10; P2 vs P3); the first author's later advisory role is a conflict of interest.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: passive video, no cognitive task; headsets suppressed group interaction",none,none,n = 10 | non-validated measures | no comparator | passive content | conflict of interest | inconsistent participant IDs,,full text (pages = PDF page breaks),07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G07b_training_B,full text,
LIT-0222,08_Training_Rehab_Exergames,"Vasodi, E., Saatchian, V., & Dehghan Ghahfarokhi, A. (2023). Virtual reality-based exercise interventions on quality of life, some balance factors and depression in older adults: A systematic review and meta-analysis of randomized controlled trials. Geriatric Nursing, 53, 227-239. https://doi.org/10.1016/j.gerinurse.2023.07.019",2023,"Virtual reality-based exercise interventions on quality of life, some balance factors and depression in older adults: A systematic review and meta-analysis of randomized controlled trials",10.1016/j.gerinurse.2023.07.019,"VR training, rehabilitation or exergame evidence",systematic review and meta-analysis (27 trials described as RCTs; five databases to 10 January 2023; Cochrane RoB; no registration or GRADE),"2,075 adults >= 60 (16-282 per trial; mean ages 60.0-86.6): healthy, stroke, type 2 diabetes, inpatients, assisted-living residents (p.3)",mixed,"16 Wii, 7 Kinect, 1 CAREN, 1 HTC Vive Pro (Campo-Prieto 2022), 1 'various VR apps' (HTC Vive, Barsasella 2021), 1 unnamed; one DVD-and-workbook programme (Haines 2009) (p.3; Table 1)",mixed (two headset trials),mostly standing; not reported systematically,Wii Remote or balance board; Kinect body tracking; headset controls not described,"exergame exercise (Wii Sports or Fit, Kinect games, immersive exergame in 6-min sessions) vs conventional exercise, usual care, education, waiting list",n/a,"SF-36/12/8, EQ-5D, WHOQOL-BREF; BBS, TUG, ABC, 8-foot up-and-go; depression scales",n/a,not extracted,search strategy in the supplement; data statement not given,"Doses vary (e.g., headset 15 min x 2/week x 6 weeks; 30 immersive sessions of 6 min over 10 weeks; Wii up to 45 min/day for 6 weeks) (Table 1). Pooled: overall QoL SMD 0.17 (95% CI 0.00-0.34; p = 0.05; 16 trials, 1,048); MCS 0.25 (0.10-0.40); PCS 0.30 (CI 0.12-0.24 in the text, 0.12-0.48 in Table 3); WHOQOL domains 0.40-0.85 from 4 trials (physical health 0.66 in the text, 0.85 in Table 3); BBS MD 3.42 (2.61-4.23; 8 trials; I2 31%); TUG MD -0.49 s (-1.47 to 0.50; ns); ABC MD 4.86 (3.48-6.23); 8-FUG ns (I2 100%); depression SMD -1.62 (-2.88 to -0.35; 5 trials, 313; I2 96%) (p.9-10).",none specific,none,"""virtual reality-based exercise training had a significant impact on overall quality of life (SMD = 0.17, 95% CI [0.00 to 0.34]; p = 0.05)"" (p.9) | ""The observed effect size for BBS (MD = 3.42) in our meta-analysis is approximately close to the reported minimal detectable change in healthy older individuals"" (p.12) | ""one applied HTC Vive pro system, one applied various virtual reality apps, and one did not mention the type of exergame system"" (p.3)","Minor. Shows how thin the headset evidence is (2 of 27 trials, quality of life only) and how small the pooled quality-of-life and balance-scale gains from console programmes are. Cite, if at all, for that point.","Eligibility is loose ('video-based exercise', including a DVD programme and a trial titled non-randomised); the QoL effect is borderline, the BBS gain is below the cited minimal detectable change, the depression pool has I2 96%, small-study effects are mentioned without analysis, and the text and Table 3 disagree on two confidence intervals.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: small quality-of-life and balance gains from console exergames; almost no headset trials,none,none,loose eligibility | non-RCT included | I2 96% for depression | text-table inconsistencies | two headset trials only | no GRADE or registration,,"abstract, methods, Table 1 in part, results, discussion and limitations (pages = PDF page breaks; printed pages 227-239)",08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07b_training_B,selected sections (see what_i_read),
LIT-0223,08_Training_Rehab_Exergames,"Goumopoulos, C., Danousis, M., & Drakakis, E. (2026). Feasibility and initial impact of a multi-technology exergaming intervention on motor and cognitive function in older adults: A pilot randomized controlled trial. International Journal of Human-Computer Interaction, 42(4), 2433-2462. https://doi.org/10.1080/10447318.2025.2528146",2026,Feasibility and Initial Impact of a Multi-Technology Exergaming Intervention on Motor and Cognitive Function in Older Adults: A Pilot Randomized Controlled Trial,10.1080/10447318.2025.2528146,"VR training, rehabilitation or exergame evidence",two-arm pilot RCT (1:1 computer-generated simple randomisation; cognitive-test assessor blinded; participants and facilitators unblinded) with mixed-methods feasibility measures,"60 community-dwelling adults >= 65 randomised (MoCA >= 18; able to stand and move unaided), 58 analysed: exergame n = 30 (68.8, SD 4.0), usual care n = 28 (69.1, SD 3.8); 74% women; MoCA 25.4 (SD 2.4); Greece (PDF p.9-11)",no (at-risk sample with stable chronic conditions),"GAME2AWE platform: Kinect motion tracking, a smart floor of lit pressure tiles and a VR module; the headset is not named (PDF p.5, p.12)",mixed (Kinect and floor non-immersive; VR games were 20% of play),standing and stepping; VR posture not stated,body movement tracked by Kinect; stepping on lit tiles; VR interaction with objects and customers in 'Bazaar' (controls not described),"16 exergames in two themes (Farm Living, Park Fun Adventure) covering aerobic, strength, balance and cognitive domains (e.g., Whack a Mole, Hole in the Wall, Bazaar); an embedded Choice Stepping Reaction Time test; no trail-making game; paper TMT-A and TMT-B as outcomes (PDF p.5-6)",n/a,"adherence; UTAUT (17 items, 5-point); COREQ-reported interviews; VRSQ once at the end; BBS, 30-s sit-to-stand, TUG, FRT; MoCA, TMT-A, TMT-B, Digit Span forward and backward, Letter Digit Substitution Test (PDF p.7-9)",n/a,"UTAUT: behavioural intention 4.194 (SD 0.624), performance expectancy 4.233, effort expectancy 4.151, facilitating conditions 4.107, social influence 4.026; alphas 0.757-0.883; PE-BI rho 0.847 (p < 0.001), FC 0.635, EE 0.580, SI ns; 100% enjoyed, 90% found movements easy, 90% would continue (figures repeated from the 2023 paper); VRSQ mean 4.28 of 100 (SD 5.67), 15 of 30 symptom-free; difficulty focusing 9 reports, eye strain 6, dizziness 6, general discomfort 6, blurred vision 4, headache 1; Kinect calibration and smart-floor faults needed support (PDF p.12-14)","supplementary material (game descriptions, interview guide); code not stated","One session a week for 16 weeks in supervised groups of 4-5 (physiotherapist and social worker): 5-min warm-up, >= 20 min play in 1.5-3-min rounds, 5-min cool-down; about 60 min in all; mean 16.73 sessions, 21.94 min play per session, 368.73 min total, 177 rounds, about 3,170 movements; Kinect : floor : VR use 5 : 3 : 2; automatic difficulty adjustment with facilitator override; passive usual-care control (PDF p.6-7, p.11-12). Adherence 100%, retention 96.7%. Exergame arm pre to post: MoCA 25.73 to 27.43; TMT-A 44.50 to 37.87; TMT-B 112.50 to 90.23 (units not stated); DST forward 5.0 to 5.87; DST backward 3.53 to 4.17; LDST 25.33 to 28.37; controls unchanged (PDF p.17). Group x time interactions significant for all ten outcomes (generalised eta squared 0.013-0.040 cognitive, 0.005-0.018 motor). ANCOVA adjusted for baseline, age, gender and education: MoCA F = 32.54, partial eta squared 0.385, b = 1.92 (1.24-2.59); TMT-A F = 13.59, 0.207, b = -7.72 (-11.93 to -3.52); TMT-B F = 18.06, 0.258, b = -24.16 (-35.57 to -12.75); LDST 0.327; BBS 0.348; 30SST 0.309; FRT 0.352; TUG 0.271 (PDF p.18-20). No follow-up; no correction for multiplicity; future RCT sized at 128.","human-centred design (ISO 9241-210) with therapists and older adults; simple interfaces, low cognitive load, limited virtual motion, partial-body avatars and visual guides to limit VR sickness; small supervised groups; low weekly frequency with full adherence; automatic plus manual difficulty; points, statistics and progress reports valued; platform positioned for supervised institutional use, not homes; recommends in-session CSQ-VR monitoring (PDF p.21-25)",none (lit floor tiles only),"""All 30 participants in the intervention group completed the required number of sessions, resulting in a 100% adherence rate"" (PDF p.11) | ""The mean VRSQ score was 4.28 (range: 0-100, stdev = 5.67), with half of the participants (15 out of 30) reporting no symptoms of VR sickness."" (PDF p.14) | ""A limitation of this study is the lack of an active control group."" (PDF p.23)","The one trial in this group with paper TMT-A and TMT-B outcomes after a mixed-technology exergame in older adults, with a supervised low-frequency dose, full adherence, UTAUT acceptance and low VRSQ scores. It offers an outcome battery and feasibility template for a TMT-VR training trial, and its call for in-session CSQ-VR monitoring links to the TMT-VR research programme's own instrument.","Passive usual-care control with no contact or activity monitoring; participants and facilitators unblinded and assessor blinding unclear for the exergame arm and the motor tests; VR was the smallest share of use and the headset is unnamed, so nothing can be credited to immersion; ten outcomes without correction; interaction effects were small although ANCOVA partial eta squared values are called medium to large; VRSQ given once after 16 weeks.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: paper TMT-A and TMT-B gains after a supervised exergame programme against passive control,none,TMT-A (speed) and TMT-B (switching) reported separately alongside LDST (processing speed) and an in-game Choice Stepping Reaction Time test; no timing decomposition,pilot without power calculation | passive control | VR share 20% and headset unnamed | no multiplicity correction | VRSQ once,,full text (pages = PDF page breaks; printed page = PDF page + 2431),08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07b_training_B,full text,package-level RCT outcomes (TMT-A −7.722; TMT-B −24.164); Darts exposure unverified (supplement not accessed); adaptive difficulty; updated on 26 Oct 2026
LIT-0224,08_Training_Rehab_Exergames,"Rodríguez-Almagro, D., Achalandabaso-Ochoa, A., Ibáñez-Vera, A. J., Góngora-Rodríguez, J., & Rodríguez-Huguet, M. (2024). Effectiveness of virtual reality therapy on balance and gait in the elderly: A systematic review. Healthcare, 12(2), 158. https://doi.org/10.3390/healthcare12020158",2024,Effectiveness of Virtual Reality Therapy on Balance and Gait in the Elderly: A Systematic Review,10.3390/healthcare12020158,"VR training, rehabilitation or exergame evidence",systematic review of RCTs without meta-analysis (PROSPERO CRD42023387025; PEDro >= 6 required),"20 RCTs, 939 participants (468 VR, 471 control); mean age 78.64 y (VR arms), 75.86 y (controls), 77.25 y overall (p. 5); trial means >= 65 y; labelled 'healthy' although frail nursing-home residents (Fu 2015) and an MCI trial (Delbroek 2017) are included",no by criteria (healthy older adults); two included trials are frail or MCI samples,"mainly Wii, Kinect, screen or projection systems; two headset trials: Campo-Prieto 2022 (HTC Vive Pro, BOX VR) and Lima-Rebêlo 2021 (Oculus Rift) (pp. 11, 15)",mixed (mostly non-immersive consoles; 2 of 20 trials immersive VR HMD),not reported per trial; standing in the two headset trials [inference],"n/a (balance boards, body tracking, controllers; not extracted by the review)",balance and gait exergames; no trail task,n/a,"balance (MiniBEST, BBS, Tinetti-POMA, OLS, FRT, TUG, posturography), gait; secondary: stability, fear of falling, cognition, limb strength (p. 4)",n/a,"not reported: cybersickness, adverse events and adherence were not extracted; the Discussion attributes the null 16-week home result to loss of interest and adherence without data (p. 19)",n/a,"Trials grouped by comparator: 9 vs usual or minimal care, 6 vs balance training, 5 vs physical exercise (pp. 7, 13, 16). Most programmes 4-8 weeks, 2-3 sessions/week of 30-60 min; one 16-week home programme (Active@Home, 3 x 30-40 min/week; executive-function gains, no balance or gait gain, pp. 11, 19) and one 6-min-session protocol (Campo-Prieto). No pooling and no effect sizes. Authors conclude VR beats usual care and beats balance training and exercise, 'however, both methods have shown effectiveness' (p. 1); several own summaries report no between-group difference (Yeşilyaprak, p. 15).",Only speculation: a 4-month home programme 'could lead to a loss of interest ... and therefore a reduction in adherence' because of difficulties with technology (p. 19),none,"virtual reality therapy is more effective than minimal intervention or usual care in enhancing static balance, dynamic balance, and gait in healthy elderly individuals (p. 1) | Although the between-group analysis did not show statistically significant differences, the within-group analysis showed statistically significant improvements in both groups (p. 15) | such a long treatment could lead to a loss of interest on the part of the participants and therefore a reduction in adherence to treatment (p. 19)","Background sentence in the training section: screen-based balance exergames improve balance and gait against usual care in older adults. Also usable as a count: only 2 of 20 PEDro >= 6 balance RCTs used a headset, which shows how thin immersive evidence is. Do not cite it for superiority over conventional exercise, for tolerability, or for home adherence.","No meta-analysis; the superiority claim outruns the review's own trial summaries; the 'healthy' label does not fit frail and MCI samples; tolerability, cybersickness and adherence were not extracted; several trials overlap with Chen 2023, Peng 2024 and Medeiros 2024.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: exergame benefit on balance and gait is shown mostly with screens; headset evidence is 2 trials and cognition was not the focus,none,none,no pooling | superiority claim not supported by own summaries | tolerability not extracted | population label inconsistent | overlapping trials with other reviews,,"abstract, methods, results 3.1-3.4 (comparator groupings; narratives for Adcock, Campo-Prieto, Lima-Rebêlo, Yeşilyaprak, Karahan, Tsang), discussion, conclusions; Tables 3-6 skimmed",08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07c_training_C,selected sections (see what_i_read),
LIT-0225,08_Training_Rehab_Exergames,"Parmak, D., Angın, E., & Iyigun, G. (2025). Effects of immersive virtual reality on physical function, fall-related outcomes, fatigue, and quality of life in older adults: A randomized controlled trial. Healthcare, 13(15), 1800. https://doi.org/10.3390/healthcare13151800",2025,"Effects of Immersive Virtual Reality on Physical Function, Fall-Related Outcomes, Fatigue, and Quality of Life in Older Adults: A Randomized Controlled Trial",10.3390/healthcare13151800,"VR training, rehabilitation or exergame evidence","two-arm RCT (NCT07007026), block randomisation by independent statistician; same unblinded physiotherapist delivered both arms and all assessments (p. 3)","44 community-dwelling adults >= 65 y, MMST >= 24, walking unaided; IVR n = 22 (71.14 +/- 4.83 y), active control n = 22 (75.36 +/- 9.16 y; age difference p = 0.062); 36 women (81.8%) (p. 4)","no (cognitively healthy; neurological, cardiac, psychiatric and vestibular diagnoses excluded, p. 4)","Meta Quest 2 standalone (1832 x 1920 px per eye, 90 Hz, 503 g, two controllers; screen mirrored to a phone via Meta Horizon) (pp. 7-8); commercial FitXR app, Box and Slam modes (pp. 8-9)",immersive VR HMD,"standing; lateral steps, squats; Slam requires moving around a 9 m2 area (pp. 8-9, 14)","controllers rendered as boxing gloves; targets struck in the indicated direction, swing speed scored; 'The game does not require the user to press any buttons' (p. 8)","Box: two ball colours (blue, yellow) matched to glove colours, arrows showing strike direction, obstacles forcing lateral moves or squats; Slam: three colours (blue, yellow, pink; pink struck with either hand), balls appear in any of nine 1-m2 squares, time limit set by difficulty (pp. 8-9); three difficulty levels",commercial spawn logic; nine-square floor grid in Slam; depth not described,"FAB-T balance (primary), Senior Fitness Test (6 items), Morse Falls Scale, FES-I, FACIT fatigue, WHOQOL-OLD, VAS treatment satisfaction, VRSQ, MMST (pp. 5-7)",n/a,"VRSQ mean 0.09 +/- 0.29 (range 0-1; n = 22; timing not stated) (Table 10, p. 13); no adverse effects; 100% attendance at 24 sessions in both arms (p. 13); satisfaction VAS 9.32 +/- 1.09 vs 7.45 +/- 1.54, t = 4.649, p < 0.001 (p. 13); no SUS",commercial application; data on reasonable request (p. 19); code n/a,"8 weeks x 3 sessions x 35 min (24 sessions): warm-up 3, Box 5, rest 3, Box 5, rest 3, Slam 5, rest 3, Slam 5, cool-down 3 min (p. 9); difficulty, duration and intensity adjusted in real time by the physiotherapist from daily performance, fatigue and feedback (p. 9); individual sessions at home with the physiotherapist present (p. 10). Comparator: brochure-based home programme of 15 exercises, 3 x 35 min/week, checked by weekly phone calls (p. 10). ANCOVA: FAB-T F = 14.336, p < 0.001, partial eta2 = 0.259 (IVR 28.77 -> 34.50; control 27.32 -> 30.18) (p. 11); 30-s sit-to-stand eta2 = 0.114; arm curl eta2 = 0.428; sit-and-reach eta2 = 0.141; 2-min step, back scratch, 8-ft up-and-go, MFS, FES-I, WHOQOL-OLD total (F = 0.896) and MMST not significant (pp. 11-13). FACIT F = 5.172, p = 0.028, eta2 = 0.112, but scores fell (11.77 -> 7.50 vs 12.91 -> 10.82) and the stated scoring says lower = more fatigue (p. 7), so the reported fatigue benefit is in doubt. No follow-up.","rest periods inserted 'to address the fatigue status of elderly individuals' (p. 9); familiarisation with device and modes, verbal and visual explanation before session 1 (p. 10); screen mirroring so the therapist can watch progress (p. 8); daily tuning of difficulty (p. 9); IPD adjustment and high resolution cited as reducing discomfort (p. 18); no buttons (p. 8)","explicit colour-to-hand mapping: blue and yellow gloves and balls, pink balls for either hand (pp. 8-9); colour vision not mentioned","The game does not require the user to press any buttons. (p. 8) | Task difficulty, duration, and intensity were adjusted in real time by the physical therapist during the session. (p. 9) | No participants reported adverse effects during the course of the clinical trial. (p. 13)","Closest hardware precedent for the planned exergame: a standalone Quest 2 running a Beat-Saber-type striking game with colour-coded targets, played 24 times at home with near-zero VRSQ and full attendance. Cite for the session template (5-min bouts with 3-min rests, warm-up and cool-down), for live difficulty tuning, and for the colour-to-hand mechanic; cite the MMST null to say physical exergames do not show cognitive transfer by themselves.","A physiotherapist attended every VR session while controls exercised alone, so supervision is confounded with immersion; one unblinded person delivered and assessed both arms; the FACIT result contradicts the stated scoring; the sample is young-old, mostly female and cognitively healthy, and there is no follow-up.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed (controller striking, no gaze) | training potential: feasibility and physical benefit of an immersive striking exergame in older adults; qualifies the cognitive promise (MMST unchanged)","colour-coded targets (blue/yellow by hand, pink neutral) are a working colour-rule mechanic in older adults, but colour vision was not checked","none (Box and Slam are said to train 'cognitive functions', p. 8, but nothing cognitive beyond the MMST was measured)",n = 44 | supervision confounded with VR | single unblinded assessor and therapist | FACIT direction inconsistency | no follow-up | commercial tool,,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07c_training_C,full text,
LIT-0226,08_Training_Rehab_Exergames,"Buchem, I., Vorwerg, S., Stamm, O., Hildebrand, K., & Bialek, Y. (2021). Gamification in mixed-reality exergames for older adult patients in a mobile immersive diagnostic center: A pilot study in the BewARe project. In 2021 7th International Conference of the Immersive Learning Research Network (iLRN) (pp. 1-8). IEEE. https://doi.org/10.23919/ilrn52045.2021.9459337",2021,Gamification in Mixed-Reality Exergames for Older Adult Patients in a Mobile Immersive Diagnostic Center: A Pilot Study in the BewARe Project,10.23919/ilrn52045.2021.9459337,"VR training, rehabilitation or exergame evidence (design precedent); older-adult design and acceptance","single-group pilot, two sessions, mixed methods (UEQ, project questionnaire, interviews); MDA framework applied post hoc","22 older patients with hypertension (9 men, 13 women), 74.50 +/- 3.64 y, of 24 invited; cognitive impairment excluded by TICS; fall risk screened with Tinetti; 10 had prior VR experience (p. 5)",yes (hypertension); cognitive impairment excluded,HTC Vive Pro showing a virtual replica of the truck lab to simulate mixed reality; Valve Index controllers with finger tracking; Valve base stations 2.0; Polar M600 heart-rate watch; Kinect Azure in the wider system (pp. 2-3),immersive VR HMD (simulated MR),not reported; dance steps imply standing [inference],"controllers: grasp, release and throw a ball; touch the trainer's hands; copy dance steps (pp. 3-4)","three endurance mini-games in one 20-25-min session: Ball Game (throw a ball into a ring the trainer moves right, left, up, down), High Five (touch the trainer's hands marked with purple circles), Hustle Dance (copy steps; Saturday Night Fever narrative); session phases welcome, warm-up, training, cool-down, evaluation (pp. 2-4)",targets positioned by the virtual trainer; depth not discussed,"UEQ (6 scales), project User Interface Features questionnaire (readability, visibility, helpfulness, frequency noticed), interviews; system tracks training time, motion, range of motion, heart rate (p. 3)",n/a,"UEQ means: attractiveness 1.53, perspicuity 1.48, efficiency 1.07, dependability 1.27, stimulation 1.40, novelty 1.27; all above the benchmark average, stimulation and novelty 'good' (Table I, p. 5); interface elements rated more readable and visible than helpful or noticed (p. 6); likes: Ball Game 12, Hustle Dance 12, High Five 0 (Table II, p. 7); cybersickness and adverse events not measured; 2 of 24 did not complete a session (p. 5)",not stated,n/a (two sessions; no health or motivation outcome measured),"virtual trainer explains rules aloud and demonstrates movements (p. 4); hit confirmed by expanding concentric rings and a sound; hit counter shown slightly above eye level (p. 4); visual cueing with marked steps, lines and purple circles (pp. 3-4); progress bars, counters and clocks (p. 3); familiar narrative and music liked (p. 7); complaints: dance too fast, steps too difficult, own hands invisible, ball pace unrealistic (p. 7); familiarity expected to improve experience with repeated use (p. 7); target users classed as explorers (about 70%) and socialisers (about 30%) (p. 5)",purple circles as touch cues (p. 4); disco lights named as liked (p. 7); no contrast or colour-vision discussion,"To make the touch points more graspable, the visual cueing in the form of purple circles is displayed to the user. (p. 4) | Each time the user hits the ring, the ring symbolises spreading concentric (impulse) rings and an acoustic sound confirms the hit. (p. 4) | the dancing sequence was too fast, dancing steps were too difficult, own hands were not visible when playing the ball game (p. 7)","Design section of the exergame: a liked throwing-at-a-moving-target game, multimodal hit feedback, a guide avatar that explains and demonstrates, and a five-phase session. Its complaints (speed, invisible hands, physics) are concrete warnings for a laser- or water-pistol game. Cite as a UX pilot, not as evidence of benefit.","Two sessions, no control, 22 cognitively unimpaired patients; the UEQ benchmark comes from business software; no cybersickness or safety measure; the abstract's hedonic-over-pragmatic and motivation claims go beyond the data.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: acceptance of gamified HMD exergames in older patients shown, but no training outcome",none,none,n = 22 | no control group | two sessions | no cybersickness measure | framework applied post hoc | conference paper,,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07c_training_C,full text,
LIT-0227,08_Training_Rehab_Exergames,"Rings, S., Steinicke, F., Picker, T., & Prasuhn, C. (2020). Memory Journalist: Creating virtual reality exergames for the treatment of older adults with dementia. In 2020 IEEE Conference on Virtual Reality and 3D User Interfaces Abstracts and Workshops (VRW) (pp. 686-687). IEEE. https://doi.org/10.1109/vrw50115.2020.00194",2020,Memory Journalist: Creating Virtual Reality Exergames for the Treatment of Older Adults with Dementia,10.1109/vrw50115.2020.00194,"VR training, rehabilitation or exergame evidence (design precedent for dementia)","two-page poster; system description with formative co-design (interviews, individual play sessions, focus groups); no data","numbers not reported: patients with light-to-medium Alzheimer's disease (1-h individual sessions), older adults without neurological disease (focus groups of 4-7), clinicians and other experts at a seniors' hospital in Hamburg (p. 1)","yes (dementia, Alzheimer's disease)",headset not named; stereoscopic 360-degree 3D video; tracked 3D-printed camera prop (p. 2),immersive VR HMD (360-degree video) [inference from Figures 2-3],not reported (text describes torso rotation; Figure 3 shows a seated person per the library note),"physical prop: look through the tracked camera to frame a landmark, extend the arms to zoom in, retract for a wide shot (p. 2)",memorise and photograph landmarks of the home city in 360-degree video; orientation task embedded in arm and trunk movement; about 30 min to complete (p. 2),camera positions chosen so that landmarks require movement away from the normal viewing axis (p. 2); depth n/a,none reported; MMSE and MoCA planned for a 2-month study (p. 2),n/a,unquantified: 'Even patients with medium dementia were able to use the 3D printed camera' (p. 2); no sickness or safety data,not stated,n/a (planned 2-month evaluation not reported),"physicians' fall-prevention principles: shift the centre of mass; move away from the normal viewing axis; dynamic rather than static exercises; relate tasks to daily life; start easy and increase difficulty (p. 2); build play on a familiar action so that no new mechanics are taught (p. 2); use familiar local scenery for motivation (p. 2); see patients with dementia in the morning when their state is better (p. 1); group Kinect sessions gave each resident about 3 min of play per hour, so increase time on task (p. 1)",none,each player only played around 3 minutes in a one hour session (p. 1) | Exercises should move away from the patients normal viewing axis to increase safety in areas where the patients movements are weaker. (p. 2) | Exercises could be reproduced through game design and without teaching new mechanics. (p. 2),"One sentence in the dementia design paragraph: use a familiar action, no new mechanics, place targets off the viewing axis, start easy and progress, and give each person more time on task than group console sessions allow. Cite as a design example only.","No participant numbers, measures or statistics; no device, engine, posture or safety information; feedback from patients and from unimpaired focus groups is not separated.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: a motor-cognitive VR exergame concept for dementia exists, with no data",none,none,poster abstract | no participant numbers | no outcome data | device not named,,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07c_training_C,full text,
LIT-0228,08_Training_Rehab_Exergames,"Muñoz, J., Mehrabi, S., Li, Y., Basharat, A., Middleton, L. E., Cao, S., Barnett-Cowan, M., & Boger, J. (2022). Immersive virtual reality exergames for persons living with dementia: User-centered design study as a multistakeholder team during the COVID-19 pandemic. JMIR Serious Games, 10(1), e29987. https://doi.org/10.2196/29987",2022,Immersive Virtual Reality Exergames for Persons Living With Dementia: User-Centered Design Study as a Multistakeholder Team During the COVID-19 Pandemic,10.2196/29987,"VR training, rehabilitation or exergame evidence; older-adult design and acceptance (co-design with persons living with dementia)","design case study (human-centred, participatory design over 15 months) with three playtesting rounds and a 1-week remote home pilot; qualitative","playtests: 7 persons living with dementia/MCI (6 women; mean 81.3 y) from 2 long-term-care homes and 9 exercise providers (7 women; 38.1 y) (p. 9); brainstorm 2: 11 exercise professionals (p. 9); home pilot: 5 community-dwelling older adults, demographics not reported (p. 12)",yes (dementia/MCI) for the early rowing playtests; the finished game was tried only by community-dwelling older adults,"Oculus Quest 1 and 2 (standalone, about 500 g) (pp. 12, 15); developer VR Vision; engine not stated",immersive VR HMD,"seated by design, within the guardian boundary (pp. 6, 15)","controllers as virtual hands holding oars or a rod; no buttons, no teleportation (p. 12); Tai Chi: hold a floating leaf with both hands and follow drawn paths; fishing: cast with one hand, controller vibrates when a fish bites, pull the rod, 6-10 elbow flexion-extension repetitions, switch hands by bringing the rod to the other hand (p. 11)","three stages, 15 min: Tai Chi warm-up 3 min, rowing conditioning 9 min (optional dolphin to follow, therapist voice-over), fishing cool-down 3 min; 10, 15 or 20 min configurable (pp. 11-12)","fish placed across the 180-degree periphery and jump intermittently (p. 11); avatar height calibration for rowing (p. 12); open seaside environment explored by rowing (marsh, archipelagos, valley) (p. 11); depth used in navigation, not in target placement","automatic log to headset per session: time following path, boat speed, distance, strokes (total, left, right), collisions, dolphin status, response time to birds, fish caught, rod pulls, response time to vibration; head and upper-limb kinematics from headset and controllers (p. 12); home pilot battery (MoCA, verbal fluency, Oral TMT, Flanker, four perceptual tasks, GDS, PAAS, PASE, exercise self-efficacy; RPE and enjoyment after play), values not reported (p. 13)",n/a,"qualitative only: all 7 persons living with dementia learned to row easily; one could not complete because the headset was uncomfortable (Table 3, p. 10); home testers found the game easy, light in intensity, voice and sounds relaxing, dolphin-following hardest; problems with calibration, buttons, finding controllers after donning the headset, launching and exiting, needing family help; manual sufficient but lengthy; none of 5 reported motion sickness after sessions, one felt nauseous after more than 30 min of troubleshooting in the headset (p. 13); no SUS or SSQ",free to play on the Oculus store and the Reality Well platform (p. 12); engine and code not reported or released; shared intellectual-property agreement with commercialisation exclusivity for the industry partner (p. 5),"n/a (no intervention trial; a 20-person remote feasibility study planned, p. 12)","seated play to reduce fall risk (p. 6); no buttons, no teleportation, realistic mechanics (p. 12); recorded therapist voice-over as narrative guide and a dolphin as pace modulator (p. 11); signs, audio clips and buoys to bound the world and prevent getting stuck (Table 3, p. 10); configurable duration and position calibration (p. 12); movement limits respected to avoid frustration (p. 10); printed manual and one-to-one setup support (pp. 13, 15); guardian boundary; controller-free interfaces recommended (p. 15); rowing direction incongruent with reality flagged as a cybersickness risk (p. 15); SWOT lists sweating discomfort, monotony and hearing or visual impairment as threats (Table 1, p. 5); healthy older adults found the dementia-tuned game too easy (p. 15)","none (players asked for animals, nature, sunsets, other boats and people as visual elements, p. 10)","Game mechanics were designed to be intuitive, realistic, and adapted to the older population (ie, no buttons required, no teleportation) (p. 12) | We intentionally designed and developed seated exergames to increase player's safety and reduce risk of falls (p. 6) | issues related to calibration, buttons, and locating the controllers in the physical environment after wearing the headset were mentioned (p. 13)","The main co-design precedent for a seated, standalone-headset exergame for persons living with dementia. Cite for the design method (therapists as team members, playtests every 2 weeks, exertion cards, one-page level design), for concrete choices the TMT-VR exergame can adopt (seated, no buttons, voice guide, 3-9-3 structure, configurable duration, automatic logging of reaction time and range of motion), and for the home-deployment barriers that head-gaze and in-app instructions aim to remove. Contrast its free-to-play but closed release with an open TMT-VR release.",The finished three-stage game was never tested with persons living with dementia; feedback is qualitative with no usability or sickness scale; assessment values are not reported; participant counts differ between abstract and text.,openness: a free-to-play but closed-source dementia exergame exists; it is not a trail test | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed (controllers without buttons; gaze not used) | training potential: the concept of co-designed HMD exergames for cognitive ageing and dementia; no efficacy data,none,"logs reaction time to game events (birds landing, controller vibration) separately from kinematic range-of-motion variables, as candidate hidden assessments (p. 12)",qualitative | 7 persons living with dementia and 5 older adults | finished game not tested in dementia | no code release | industry exclusivity,,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07c_training_C,full text,
LIT-0230,08_Training_Rehab_Exergames,"Chen, P.-J., Hsu, H.-F., Chen, K.-M., & Belcastro, F. (2023). VR exergame interventions among older adults living in long-term care facilities: A systematic review with meta-analysis. Annals of Physical and Rehabilitation Medicine, 66(3), 101702. https://doi.org/10.1016/j.rehab.2022.101702",2023,VR exergame interventions among older adults living in long-term care facilities: A systematic review with Meta-analysis,10.1016/j.rehab.2022.101702,"VR training, rehabilitation or exergame evidence",systematic review and meta-analysis of RCTs (PROSPERO CRD42021241923; RoB 2; GRADE; RevMan 5.4),"12 RCTs (2012-2022), 482 long-term-care residents >= 65 y; 17-84 per trial; mean ages 70.1-89.5 y; 7 well-functioning samples, 3 pre-frail or frail, 2 cognitively impaired (Delbroek 2017 MCI, MoCA < 26; Padala 2012 mild Alzheimer's, MMSE >= 18) (pp. 3-5)",partly (2 of 12 trials in MCI or mild dementia),"Wii (4), Kinect (4), PlayStation (1), self-made systems (3: BioRescue force platform, BTS NIRVANA projection, Htut VR games) (p. 3); no head-mounted display described","non-immersive (screen, console, projection)",standing in most games; some residents sat when unmonitored (p. 8),"n/a (body movement, balance board; McCord 2020 used a hand-held PlayStation controller)","balance (9 trials), strength (6), aerobic (4), cognitive-motor dual task (2), mind-body (2) (p. 3); trail content only as an outcome: McCord 2020 (6 x 30 min in 3 weeks of PlayStation play) improved the TMT between groups at post-test and 1 month (Table 2, p. 5); Delbroek's BioRescue set includes a 'Hot Air Balloon' game (p. 4)",n/a,"BBS, TUG, 30-s chair stand, back scratch, MoCA, FES-I, QOL-AD, OPQOL, ADL/IADL (p. 3); TMT and WMS-III in McCord (Table 2)",n/a,"no participant reported harmed (p. 3); withdrawals for low motivation, illness, hospitalisation, death (p. 3); no cybersickness synthesis",n/a,"3-15 weeks (mode 4-8), 2-3 sessions/week in 11 trials, 18-60 min per session; 4 trials added warm-up and cool-down, 1 inserted breaks (p. 3). Against usual care: cognition SMD 0.90 (95% CI 0.61-1.19; I2 16%) and balance self-efficacy 1.04 (0.47-1.61); against conventional exercise: balance 0.49 (0.20-0.78); overall balance 0.62 (0.29-0.95; I2 68%); other outcomes not significant (p. 6). GRADE low (8 outcomes) or very low (4) (p. 3). Cognition improved only against usual care, 'which suggests that although exergames are helpful for cognition, they have limitations' (p. 7).","30-min sessions, warm-ups and breaks to prevent overuse injury (p. 8); adjust difficulty for weaker participants; some residents chose to sit rather than stand when unmonitored (p. 8); a certain level of cognition and fitness, and the ability to walk, are required (p. 8); Kinect needs more space than Wii, Wii has more multiplayer games (p. 8); 4-8 weeks at 2-3 sessions/week recommended (p. 8)",none,"in the absence of a monitoring mechanism, participants chose to sit instead of stand to play the exergames (p. 8) | exergame programs should be delivered for 4-8 weeks and 2-3 times per week (p. 8) | none of the participants were harmed by the intervention (p. 8)","Dose and supervision template for a care-home version (4-8 weeks, 2-3 sessions/week, 30 min with breaks), the observation that posture must be decided and monitored, and a pooled cognitive effect against usual care that disappears against exercise. State plainly that none of its 12 trials used a headset.","No HMD trial despite the 'VR' title; small trials, high heterogeneity for physical outcomes, low or very low certainty; the cognition pool mixes MoCA, MMSE, IQCODE and TMT; the claim that MCI does not affect benefit rests on two trials of 17 and 22; five trials overlap with Peng 2024.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: screen-based exergames improve cognition versus usual care only, with low certainty; nothing on headsets",none,none,no HMD trial | GRADE low or very low | 17-84 per trial | overlapping syntheses,,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07c_training_C,full text,
LIT-0231,08_Training_Rehab_Exergames,"Medeiros, C. S. P. de, Farias, L. B. A., Santana, M. C. do L., Pacheco, T. B. F., Dantas, R. R., & Cavalcanti, F. A. da C. (2024). A systematic review of exergame usability as home-based balance training tool for older adults usability of exergames as home-based balance training. PLOS ONE, 19(8), e0306816. https://doi.org/10.1371/journal.pone.0306816",2024,A systematic review of exergame usability as home-based balance training tool for older adults usability of exergames as home-based balance training,10.1371/journal.pone.0306816,"VR training, rehabilitation or exergame evidence (usability of exergames)",systematic review with meta-analysis of RCTs (PROSPERO CRD42022343290; RoB 2; GRADE),"4 RCTs, 202 older adults >= 60 y with impaired balance; 12-136 per trial; trial means 74.7 y (iStoppFalls) to 91.67 y (nonagenarian BOX VR trial); exergame arms 83.93 +/- 6 y, controls 83.81 +/- 5.8 y (unweighted means of trial means) (pp. 6-7)","no (impaired balance; neurological, orthopaedic, cardiac and rheumatic conditions excluded)","HTC Vive Pro with commercial BOX VR in a senior centre (2 trials, Campo-Prieto group); Kinect iStoppFalls serious games at home (136 participants); wearable inertial sensors with a screen-based obstacle game in a senior living community (p. 6)","mixed (2 immersive VR HMD, 2 semi-immersive screen)",standing [inference: balance training],n/a,"balance games: BOX VR boxing; iStoppFalls Bumble Bee Park, Hills & Skills, Balance Bistro; crossing virtual obstacles (p. 6)",n/a,"TUG (4 trials), Tinetti (2), stance tests, centre-of-pressure sway; SUS (3 trials); a 10-item Wii-balance-board user experience questionnaire with items on fear of falling, speed, difficulty and safety (Schwenk) (p. 9); TMT among the iStoppFalls outcomes (Table 1, p. 7)",n/a,"SUS mean 71.43 (range 62-78.33; 3 trials), classed good to excellent (p. 10); no adverse events in any trial; SSQ without symptoms in the two headset trials (p. 10); usability measured only in exergame arms after the intervention; motivation not measured in any trial (pp. 10, 14)",n/a,"Doses: 4 weeks x 2 x 45 min (sensor game); 10 weeks x 3 x 6 min (BOX VR, two trials); 16 weeks x 3 x 60 min (iStoppFalls); exposure 180-2880 min, 'average' 270 min (the median) (p. 6). TUG MD -5.90 s (95% CI -10.29 to -1.51; I2 25%; 3 trials, 66 participants; low certainty) after a sensitivity analysis that dropped the largest trial, which itself showed no TUG difference (P = 0.504) (p. 8); Tinetti MD 4.80 (3.36-6.24; 2 trials, 36; very low); immersive subgroup TUG MD -9.14 s (-15.51 to -2.77; 36 participants from one group; very low); semi-immersive MD -1.28 (-5.16 to 2.60; I2 76%) (pp. 10, 12).","equipment installed by staff before use (3 weeks ahead in the BOX VR trial), training and practice on handling, supervised sessions, phone support and extra home visits for the home system (p. 6); 'a straightforward setup, stable connections, and an intuitive gaming environment' build technical confidence (p. 14); minor symptoms such as slight dizziness may go unreported (p. 14)",none,"The overall average score among studies using SUS scale was 71.43 points, ranging from 62 to 78.33 points. (p. 10) | none of the studies assessed the motivation (p. 14) | As the usability measure was assessed only in the exergames group, after the intervention, this prevented more specific analyses (p. 14)","Gives a SUS reference range (62-78) for exergames used by older adults with impaired balance and the support model that home use needed (installation, instruction, phone support). Use it to argue that evidence for unsupervised headset exergames at home is close to nil: the only trial in participants' own homes used a Kinect and the headset trials were supervised in a senior centre.",Four trials; the pooled TUG result follows a sensitivity analysis that removed 136 of 202 participants; the 'immersive' subgroup is 36 participants from one research group with baseline TUG imbalance in one trial; 'home-based' includes care settings; it repeats the SF-12 claim that the Sensors trial's own tables contradict.,"openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: usability acceptable, balance effects at low certainty, nothing on cognition or unsupervised headset use",none,none,4 trials | immersive subgroup n = 36 from one group | pooled estimate after dropping largest trial | home-based includes care settings | GRADE low or very low,,full text,07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G07c_training_C,full text,
LIT-0232,08_Training_Rehab_Exergames,"Goumopoulos, C., Drakakis, E., & Gklavakis, D. (2023). Feasibility and acceptance of augmented and virtual reality exergames to train motor and cognitive skills of elderly. Computers, 12(3), 52. https://doi.org/10.3390/computers12030052",2023,Feasibility and Acceptance of Augmented and Virtual Reality Exergames to Train Motor and Cognitive Skills of Elderly,10.3390/computers12030052,"VR training, rehabilitation or exergame evidence; also interaction and selection (gaze-dwell selection of numbered and lettered balloons in order)",platform description plus interim single-group feasibility and acceptance study (pre-pilot; pilot reported to week 5 of 12); no comparison condition,"N = 27 at an elderly care centre: pre-pilot 8 end users (71.3 +/- 4.3 y; 6 women; 9.4 y education; technology expertise 1.8/4) and 4 domain experts (38.3 +/- 4.9 y); pilot 15 end users (67.5 +/- 5.8 y; 10 women; 11.2 y education; 2.1/4); healthy adults >= 65 y; none had used AR/VR exergames (Table 3, p. 12; p. 20)",no,"Oculus Quest 2 standalone (about 500 g, two controllers, WiFi, about 5 m2 play area) for the VR 'Fun Park Tour' games; Kinect v2 desktop AR and Android ARCore mobile AR for 'Life on a Farm'; Unity 2020.3.14 (desktop AR and VR), Unreal 4.27.2 (mobile AR), MySQL logging; 15 games, 18 exercise types (pp. 7-12)",mixed (immersive VR HMD for the VR games; non-immersive Kinect and tablet AR for the others),standing or moving: VR games 'require moving the upper or lower limbs or moving around the game area' (p. 10); posture in Darts not stated,"VR games interact 'via the controllers' (p. 10); Darts uses head-gaze dwell: 'it is enough to look at it for a short time and center the central cross on the game screen. When the targeting is complete, the arrow is released' (p. 10); dwell time not stated; mobile AR uses bounded ray casting from the device camera (p. 8)","Darts: 'burst in a certain order 12 balloons, 6 of which are numbers and 6 are letters of the alphabet' (p. 10) (the order is not specified; an alternating number-letter rule is an inference); Whack-a-mole: stomp moles appearing in random positions; Bazaar: find the right toy among many and hand it to a customer within a time limit (p. 10); games last 2-3 min with brief rests (p. 13)",balloon layout not described; 'target randomization' is listed among gamification elements (p. 7); object counts scale with difficulty in AR (p. 9); depth not discussed,"platform logs game scores, interaction times, frequency of use, games completed, faults for machine-learning difficulty adjustment (p. 11); a Choice Stepping Reaction Time test (stimulus to foot lift and contact; about 20 trials) proposed inside the Healthy Garden game (p. 11); CSRT, BBS, FRT, 30-s sit-to-stand, TUG, MMSE and MoCA planned pre-post but declared out of scope (p. 13); SUS, VRSQ, UTAUT, interviews","n/a; no performance data for any game, including Darts","SUS 84.2 +/- 10.1 overall (pre-pilot, n = 12): experts 86.9 +/- 3.1, end users 82.8 +/- 12.3 (pp. 14-15); SUS item 4 (need technical support) 3.5 +/- 1.5 (p. 15); VRSQ: 63% of end users never had symptoms, mean 2.92/100 (SD 4.03), eye strain most frequent (pp. 15-16); interviews: 100% enjoyable, 90% movements not difficult, 90% wished to continue (p. 13); UTAUT (n = 15): PE 4.125, EE 4.000, SI 3.875, FC 3.958, BI 4.042 +/- 0.751 on 1-5; Spearman rho with BI: PE 0.825, FC 0.612, EE 0.555, SI 0.076 ns (pp. 18-19); more capable seniors found some games too easy and asked for more levels and social play (pp. 16-17)",data on reasonable request; demo videos on a project YouTube channel; no code release (p. 22),planned 2 sessions/week x 30 min until 24 sessions over 12 weeks (p. 13); motor and cognitive outcomes out of scope in this report,"larger text, simple navigation, easy controls, sound effects, difficulty levels and environment choice (p. 10); minimal interface with consistent placement (vitality bar left, points top right) (p. 8); 5 m2 play area per manufacturer (p. 10); Kinect gesture models trained on 8 older adults of different sizes because older people do not lean as younger people do (p. 8); low VRSQ attributed to limited range of motion, first-person view, simple controls, short duration and clear objectives (pp. 16, 20); recommendations: state the health benefit (performance expectancy predicts intention), use easy movements (walking on the spot, rowing, stepping), add points, leaderboards, badges and varied challenge, add social play (p. 21); research assistants assisted whenever needed (p. 13)",none,"the player is asked to throw and burst in a certain order 12 balloons, 6 of which are numbers and 6 are letters of the alphabet (p. 10) | it is enough to look at it for a short time and center the central cross on the game screen (p. 10) | A mean VRSQ score of 2.92/100 (STDEV 4.03) in the end user group indicates that, overall, individuals who reported symptoms only experienced mild symptoms. (p. 16)","The closest published analogue of a gamified TMT: numbered and lettered balloons burst in a set order by head-gaze dwell on a standalone Quest 2, inside a fall-prevention exergame suite accepted by older adults. Cite it in the exergame design section (balloons as targets, gaze selection, 2-3-min games with rests, difficulty levels, logging for adaptive difficulty) and in the tolerability paragraph (VRSQ 2.92/100). Note that it reports no Darts performance data, so the TMT-VR exergame would be the first to measure sequencing performance in such a game.","Interim and small (8 + 15 end users), no comparison, SUS from 12 pre-pilot participants including experts, VRSQ denominator unstated, UTAUT percentages do not fit n = 15; the Darts layout, order rule and dwell time are not described.","openness: not addressed (bespoke platform, no code release) | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed (layout undescribed; generic 'target randomization') | depth: not addressed | head-gaze dwell for older adults (weak): gaze-dwell selection of number and letter balloons was used with older adults and accepted; no speed or error data | training potential: a TMT-like sequencing game already sits inside an exergame platform for older adults; no training outcome yet",none,interaction times are logged per game (p. 11); the proposed CSRT separates stimulus-to-foot-lift from foot-contact time (p. 11); nothing on gaze-to-hand lag,interim report | n = 8 + 15 | no comparison condition | no Darts performance data | UTAUT n inconsistent,,full text,07_Cybersickness_Usability_Acceptance,"Cybersickness, usability, acceptability, and older-adult tolerance",G07c_training_C,full text,Darts = trail-like content; no performance data; acceptability only; updated on 26 Oct 2026
LIT-0233,08_Training_Rehab_Exergames,"Lampropoulos, G., Anastasiadis, T., & Garzón, J. (2025). Augmented reality and virtual reality in exergaming. Future Internet, 17(8), 332. https://doi.org/10.3390/fi17080332",2025,Augmented Reality and Virtual Reality in Exergaming,10.3390/fi17080332,other (scope and bibliometrics of XR exergaming research),scoping review with bibliometric analysis and LDA topic modelling (called a systematic review in the abstract); no appraisal or outcome synthesis,514 records (2010 to June 2025) from 2110 Scopus and Web of Science hits; 293 sources; 1854 authors from 49 countries; no participant data (pp. 5-6),n/a,"n/a (VR 432 records, 84.05%; AR 52, 10.12%; mixed reality 18, 3.50%; XR 11, 2.14%; metaverse 1) (p. 20)",mixed,n/a,n/a,n/a,n/a,n/a,n/a,not reported,n/a,"n/a; general benefit statements rest on ten most-cited papers (pp. 17-18), among them Yen and Chiu 2021, whose depression-only duration finding is generalised to outcomes in general (p. 19)","introduction advice: 'adopt suitable and robust design approaches ... provide follow-up support, include written and video instructions, and opt for age-appropriate challenges' and consider competitive aspects carefully (p. 3); participatory design with stakeholders (p. 13); challenges named: long-term effects, infrastructure, cost, standard protocols, safety, accessibility, ethics, privacy, physical demands (p. 21)",none,"the overwhelming majority of studies focused on exploring the use of VR in exergaming (n = 432, perc. = 84.05%) (p. 20) | the current literature is limited by the lack of adequately powered, high-quality randomized controlled trials, particularly in relation to long-term outcomes and sustainability (p. 21) | include written and video instructions, and opt for age-appropriate challenges (p. 3)","One or two introductory sentences: XR exergame research is large and recent (514 records, 55% from 2022 onwards, 101 in 2024), VR dominates (84%), and 'older adults and neurological populations' and 'cognitive and mental health support' are two of nine topics (p. 17). Do not cite it for any effect.","No study appraised and no outcome pooled; how records were assigned to VR, AR or MR is not described and keyword clusters include Wii and Kinect, so 'VR' probably includes screen-based systems; the search used two databases, English only and the single term 'exergam*'; the introduction misstates the period as 2010-2015 (p. 4).","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: documents volume and topics, not effects",none,none,no quality appraisal | no outcome synthesis | included records not listed | category assignment undescribed,,"abstract, introduction, methods, results 3.1-3.2, discussion 4-4.3 (topics, most-cited studies, technology distribution), conclusions; source and country tables skimmed",08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07c_training_C,selected sections (see what_i_read),
LIT-0234,08_Training_Rehab_Exergames,"Peng, Y., Wang, Y., Zhang, L., Zhang, Y., Sha, L., Dong, J., & He, Y. (2024). Virtual reality exergames for improving physical function, cognition and depression among older nursing home residents: A systematic review and meta-analysis. Geriatric Nursing, 57, 31-44. https://doi.org/10.1016/j.gerinurse.2024.02.032",2024,"Virtual reality exergames for improving physical function, cognition and depression among older nursing home residents: A systematic review and meta-analysis",10.1016/j.gerinurse.2024.02.032,"VR training, rehabilitation or exergame evidence",systematic review and meta-analysis of RCTs and quasi-experimental studies (PROSPERO CRD42023433984; Cochrane risk-of-bias tool; GRADE; RevMan 5.3),"18 studies (2012-2023), 737 residents of nursing homes, senior centres, long-term care or assisted living; 14-106 per study; mean ages 67.71-87.50 y; 1 pre-frail sample, 2 with MCI or mild Alzheimer's (Delbroek, Padala), 1 with major neurocognitive disorder (Swinnen) (p. 3)",partly (3 of 18 studies with cognitive impairment),"14 commercial systems (Wii Fit, Kinect, Xbox, BTS NIRVANA), 4 self-made (GAMotion board game, Dividat Senso, BioRescue, laptop-and-sensor system); the only head-mounted display is Campo-Prieto 2022 (BOX VR on HTC Vive Pro) (Table 1, pp. 5-7)",mixed (17 non-immersive or semi-immersive; 1 immersive VR HMD),not reported per study,n/a,"balance, strength and cognitive-motor dual-task games; examples include Kinect 'Penalty, goalkeeping, ski and darts' (Zahedian-Nasab 2021) and BioRescue 'Hot Air Balloon' and 'Simple Maze' (Delbroek 2017) (Table 1, pp. 5-6); no trail task as mechanic",n/a,"TUG, BBS, chair-stand, MoCA, MMSE, GDS, BDI, CSDD, EQ-5D (p. 4, Table 1)",n/a,"adherence 81.82-100% (p. 3); dropouts for transfer, COVID measures, severe cognitive impairment (10), being medically unfit (7), unwillingness (11) (p. 3); cybersickness not synthesised",n/a,"Sessions 6-60 min, mainly 2-3/week, 3-15 weeks; 10 programmes coordinated by physiotherapists, 8 delivered as health education by fitness professionals or volunteers (p. 3). Pooled SMDs: mobility -0.66 (95% CI -0.99 to -0.33; 10 studies; I2 57%), balance 0.95 (0.63-1.28; 12; 54%), lower-limb strength 0.53 (0.22-0.84; 6; 0%), cognition 0.48 (0.06-0.90; 6; 60%), depression -0.72 (-1.38 to -0.07; 7; 85%) (Table 3, p. 10). Subgroups: cognition 0.96 (0.40-1.51; 3 studies) in cognitively impaired vs 0.14 (-0.15 to 0.42; 3) in physically fit samples, P = 0.01 (Table 4, p. 11); <= 2 sessions/week better for mobility (P = 0.009); physiotherapist coordination better for mobility (P = 0.0001); commercial better than self-made for depression (P = 0.03) (pp. 7, 11). Trim-and-fill cognition reported as 1.165 (0.727, 1.866), an interval that is not symmetric about the estimate (Table 3). GRADE moderate (2 outcomes) and low (3) (p. 4).","physiotherapists design individual programmes, explain movements and supervise incrementally (pp. 10-12); IAGG-GARN advice of 35-45 min twice weekly for institutionalised adults (p. 10); adjust intensity to tolerance; commercial systems bring group play and social support (p. 12); BBS ceiling effects (p. 10)",none,"VR exergames were more effective at improving cognition in participants who suffered from cognitive impairment than in healthy participants (P = 0.01) (p. 7) | a training frequency of 2 sessions per week and coordinating with physiotherapists yielded greater improvements in mobility (p. 1) | The duration of each training session ranged from 6 to 60 min, the training frequency was mainly 2 or 3 times per week, and the total intervention cycle lasted from 3 to 15 weeks (p. 3)","Use for the claim that exergame cognitive gains in care homes concentrate in cognitively impaired residents (0.96 vs 0.14, three studies each) and for the dose and supervision pattern. State that the single headset study contributed physical outcomes only, so the cognitive and mood estimates come entirely from screen systems.",Quasi-experimental studies are pooled with RCTs; only 4 of 18 concealed allocation; subgroup contrasts are between-study with three studies per arm; the trim-and-fill interval is misreported; depression pools four instruments with I2 85%; five or six trials overlap with Chen 2023.,"openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: cognitive gains in cognitively impaired residents from screen exergames; qualifies for headsets (one study, physical outcomes only)",none,none,one HMD study | quasi-experimental designs included | subgroups of 3 vs 3 studies | trim-and-fill reporting error | high heterogeneity | overlapping syntheses,,full text (Tables 1 and 4 partly parsable),08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07c_training_C,full text,
LIT-0235,08_Training_Rehab_Exergames,"Yen, H.-Y., & Chiu, H.-L. (2021). Virtual reality exergames for improving older adults' cognition and depression: A systematic review and meta-analysis of randomized control trials. Journal of the American Medical Directors Association, 22(5), 995-1002. https://doi.org/10.1016/j.jamda.2021.03.009",2021,Virtual Reality Exergames for Improving Older Adults' Cognition and Depression: A Systematic Review and Meta-Analysis of Randomized Control Trials,10.1016/j.jamda.2021.03.009,"VR training, rehabilitation or exergame evidence","systematic review and meta-analysis of 18 RCTs (PubMed, Embase, Medline, Cochrane, Google Scholar to February 2021; no registration stated; Cochrane risk of bias; random effects, Hedges g)","adults > 60 y in 18 RCTs; healthy, MCI (4 trials), Parkinson's disease and stroke samples; per-trial n 10-282 (Table 1, pp. 4-5); totals not stated in text","partly (MCI, Parkinson's, stroke trials among healthy samples)","12 commercial console trials (Wii, Kinect), 6 research-built 'VR device' exergames (walking, cycling, kayaking in a virtual scene); any display allowed; the only headset trial is Thapa 2020 ('Oculus VR headsets', 100 min, 3/week, 8 weeks, MCI) (Table 1, p. 5)",mixed (17 non-immersive or semi-immersive; 1 immersive VR HMD),not reported,"n/a (body-movement control required; button-only games excluded, p. 2)","n/a; TMT-B and a Color Trails difference score (2-1) appear among executive-function outcome measures (Table 1, pp. 4-5)",n/a,"MMSE, MoCA, memory, attention and executive tests (TMT-B, Stroop, Color Trails, Groton Maze, NeuroTrax), BDI, GDS, Hamilton (Table 1)",n/a,"adherence 80-98% (p. 3); 2 RCTs reported adverse events (one unspecified, one delayed muscle pain) (Table 1, p. 4; p. 8); VR sickness not synthesised",n/a,"Programmes 4-26 weeks, 2-5 sessions/week, 20-100 min (Table 1). Pooled Hedges g: overall cognition 0.525 (95% CI 0.316-0.734; 9 trials; I2 2%); memory 0.507 (0.059-0.956; 6; I2 58%); attention 0.490 (-0.098 to 1.078; P = .102; 7; I2 88%); executive function 0.047 (-0.366 to 0.461; P = .822; 11; I2 81%); depressive outcomes -0.977 (-1.507 to -0.447; 5; I2 55%) (Table 2, p. 7). Commercial systems beat 'VR device' exergames for depression (P = .024); >= 6 weeks beat shorter programmes (P = .027; meta-regression beta -0.255, P = .011); no clinical vs non-clinical difference (p. 3). Risk of bias: 5 trials concealed allocation, 2 blinded participants and personnel, 5 blinded assessors (p. 3).","run interventions for at least 6 weeks; monitor feelings, exposure time, adverse events and VR sickness (p. 8); commercial systems are more entertaining and interactive than research-built exercise scenes (p. 7)",none,"the results were nonsignificant for attention (Hedges g = 0.490, P = .102) and executive function (Hedges g = 0.047, P = .822) (p. 3) | there was no restriction of the immersive levels of the VR environment displayed by the devices, such as a television, a screen, a head-mounted display, or a 3-dimensional projector (p. 2) | However, 2 RCTs reported adverse events of VR exergames. (p. 8)","The expectation-setting citation for a TMT-based training game: exergames give moderate gains in global cognition and memory but no pooled gain in attention or executive function, the domains a trail-making game targets. Also the source that only one of 18 'VR exergame' RCTs used a headset.","Mostly screen-based; depression and dose findings rest on five small trials, three in stroke and two below the age criterion; subgroups compare two or three trials; four Table 1 trials lack reference entries and one cited trial is missing from the table; no certainty grading.",openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: no pooled executive-function or attention gain from exergames; global cognition and memory gains only,a Color Trails difference score was an outcome in one included trial (Table 1); nothing on colour-based alternation as a task,none,no registration stated | mostly screen-based | subgroups of 2-3 trials | reference-list errors | no GRADE,,full text (Table 1 partly garbled in the text extraction),08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07c_training_C,full text,"EF g .047 [−.366, .461], I² 81%"
LIT-0236,08_Training_Rehab_Exergames,"Campo-Prieto, P., Cancela-Carral, J. M., & Rodríguez-Fuentes, G. (2022). Feasibility and effects of an immersive virtual reality exergame program on physical functions in institutionalized older adults: A randomized clinical trial. Sensors, 22(18), 6742. https://doi.org/10.3390/s22186742",2022,Feasibility and Effects of an Immersive Virtual Reality Exergame Program on Physical Functions in Institutionalized Older Adults: A Randomized Clinical Trial,10.3390/s22186742,"VR training, rehabilitation or exergame evidence; cybersickness and tolerability","single-centre randomised clinical trial (NCT04336670), usual care control, computer allocation, no blinding reported, 14-week follow-up","24 residents of a senior centre > 65 y able to stand unaided and follow the protocol; EG 13 (85.08 +/- 8.48 y; 84.61% women), CG 11 (84.82 +/- 8.10 y; 90.90% women); 41 screened, 17 excluded (10 musculoskeletal, 5 unable to respond to the assessment protocol, 2 vertigo) (p. 3)","no (institutionalised, cognition not measured; severe visual impairment, vertigo, epilepsy and psychosis excluded)","HTC Vive Pro with wireless adapter, two base stations, two controllers; desktop PC (i7-7700, RTX 2070); commercial BOX VR from Viveport; acclimatisation with TheBlue and Steam VR Home (pp. 4-5)",immersive VR HMD,"standing, one foot in front of the other, in an 8 m2 area (pp. 4-5)","controllers as fists: punch coloured balls, some with arrows showing the punch type; block diamonds with both hands; move trunk, head and legs to avoid bars (p. 5)","BOX VR at a fixed intermediate difficulty (p. 12); four selectable environments; random, unexpected stimuli framed as attentional training (p. 5)",commercial approaching stimuli; depth not discussed,"Tinetti (balance, gait, total), TUG with components, five-times sit-to-stand, handgrip, SF-12; SSQ (Spanish), SUS, GEQ post-game module, ad hoc satisfaction; BOX VR sessions and scores; heart rate and Borg throughout (pp. 6-7)",n/a,"SSQ 'no symptoms' after the first 6 sessions, at 4 weeks and at 10 weeks (pp. 6, 9); SUS 76.73 +/- 10.77 (4 weeks) and 73.96 +/- 16.77 (10 weeks); GEQ negative experience 0.15 +/- 0.29 and 0.22 +/- 0.21 of 4, tiredness 0.35 and 0.37, returning to reality 0.33 and 0.19 (Table 6, p. 9); no dropouts; 12 of 13 attended all 30 sessions (92.30%) (p. 7); no adverse effects; satisfaction: 100% good or very good, 72.73% nothing disliked, 18.18% initial fear, 9.09% difficulty in use, 81.82% would recommend (Table 7, pp. 9-10; percentages do not match n = 13)",commercial game; data on request (p. 13),"3 weeks of acclimatisation in calm scenes with staff trained to supervise and fix minor faults (p. 4); 30 sessions x 6 min, 3/week x 10 weeks (180 min total), individually guided with 3-4 peers watching; usual care in both arms (p. 5). EG within-group gains: Tinetti balance +1.84 +/- 1.06, gait +1.00 +/- 1.08, total +2.84 +/- 1.67, handgrip +4.96 +/- 4.22 kg (all p < 0.001); CG worsened on five-times sit-to-stand (-4.38 +/- 7.44 s, p < 0.001) (Table 3, p. 8); post-test between-group differences in sit-to-stand, Tinetti and TUG total (p < 0.005) with Tinetti differences persisting at 14 weeks (Table 2, pp. 7-8); but baseline TUG was 23.23 s in CG vs 17.93 s in EG, EG TUG total worsened by 1.06 +/- 4.23 s (p. 8), and the MANOVA change-score tests were null except balance (F = 2.064, p = 0.048) and TUG sit-to-stand (F = 3.571, p = 0.045). SF-12 physical: CG +2.34 vs EG -0.29 (F = 2.677, p = 0.019; Table 5, p. 9), although the Results text says the EG improved more (p. 8).","install equipment and train staff 3 weeks ahead, including troubleshooting (p. 4); first contact with calm scenes to lose fear of the new (p. 4); discard claustrophobic content (abyssal scene) (p. 4); choose content without accelerations or sudden viewpoint changes (pp. 5, 11); very short 6-min sessions; SSQ check after 6 sessions; heart rate and Borg monitoring (p. 6); peers watching, applauding and encouraging attendance (p. 12); music rhythm helped task execution; the virtual training area felt larger than the gym (p. 12); tailor challenge without reducing autonomy (p. 12); select participants and devices carefully (p. 10)",'different colored balls are presented to be hit with one or the other hand' (p. 5): colour assigns the hand; no colour-vision or contrast discussion,"the participant stands with one foot in front of the other, and different colored balls are presented to be hit with one or the other hand (p. 5) | immersive scenarios without accelerations or without sudden changes in point of view) has a low probability of causing cybersickness symptoms (p. 5) | the sessions (although individual) were witnessed by four other peers who gave positive feedback on the performances of each participant (p. 12)","The template for a supervised, repeated-exposure headset exergame in very old adults: acclimatisation, staff training, 6-min bouts, SSQ checkpoints, physiological monitoring, small peer groups. Cite for tolerability over 30 sessions and for the colour-to-hand rule in a Beat-Saber-type game; do not cite the TUG or SF-12 results as training effects.","13 exposed participants against usual care with no attention control and difficulty fixed at intermediate; cognition was not measured; baseline TUG imbalance and control-group decline drive the between-group picture; three change-score F values would not reach significance as F(1, 22); SF-12 text contradicts the tables; satisfaction percentages do not fit 13 participants.","openness: not addressed | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: not addressed | head-gaze dwell for older adults: not addressed | training potential: feasibility and tolerability of a striking HMD exergame in care-home residents; qualifies benefit (physical only, small, confounded)","colour-coded targets with hand assignment by colour, used without colour-vision screening; a precedent and a caution for colour-rule tasks in older adults","the game is framed as 'quick motor response to different stimuli' with attentional demands (p. 5), but no reaction or attention measure was taken",n = 24 | no attention control | baseline TUG imbalance | F statistics inconsistent | SF-12 text-table contradiction | commercial tool,,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07c_training_C,full text,
LIT-0237,08_Training_Rehab_Exergames,"Shah, S. H. H., Karlsen, A. S. T., Solberg, M., & Hameed, I. A. (2023). A social VR-based collaborative exergame for rehabilitation: Codesign, development and user study. Virtual Reality, 27(4), 3403-3420. https://doi.org/10.1007/s10055-022-00721-8",2023,"A social VR-based collaborative exergame for rehabilitation: codesign, development and user study",10.1007/s10055-022-00721-8,"VR training, rehabilitation or exergame evidence; older-adult design and acceptance (co-design; social play; hand tracking)","six-month co-design (five phases) followed by a five-week two-arm randomised pilot: between-subjects for 4 weeks (collaborative vs alone), modes swapped in week 5; mixed methods","14 adults (7 women, 7 men), 60-88 y (M 77.57, SD 7.08), recruited through a municipal rehabilitation centre in western Norway for reduced physical strength, able to stand 15 min unaided; cognitive and visual impairment excluded; none had used VR; 45 screened (pp. 4, 9); 7 per arm, one collaborative player paired with a therapist (p. 8)","no (rehabilitation clients with self-reported balance problems, reduced strength, osteoarthritis, back pain; cognition unimpaired)","Meta Quest (standalone); Unity 2019.4.15f1, MRTK 2.5.1 for UI, Oculus Integration SDK hand tracking, Normcore networking, Simple Nature Pack assets (pp. 6-7)",immersive VR HMD,"standing or sitting (final adaptive version, p. 6); posture during the study not reported","direct hand tracking: touch, grab, hover; controllers were available but co-designers preferred hands 'due to ease of use, comfort, and the lower effort needed to remember the controls' (p. 5); virtual keyboard to enter name, gender and mode (p. 5)","two-player fruit sorting: fruits of four types appear at one of four corner positions and are placed into the matching basket on the opposite side of a virtual table (right-side fruit into left baskets and vice versa) to force diagonal reaches, trunk rotation and weight shift; 1 point per correct basket, no penalty; star tokens and badges; team score; timer and scoreboard; 10 min per session, later 15 min (pp. 5-6)","object positions computed from head position at run time, 0.5 m vertically and horizontally from the head (average arm length), table at 0.5 m to induce trunk flexion; static placement after moving objects proved too hard; players found object depth hard to judge, so colour highlighting and sounds confirm touch and grab (pp. 5-6)","IMI (interest, effort, usefulness, relatedness), GEQ in-game and post-game, SSQ pre and post one week-5 session, SUS, Virtual Embodiment Questionnaire, hand-travel distance logged at 50 Hz as an exertion proxy, interviews (pp. 7-8)",n/a,"SUS 83.75 +/- 13.3 (range 60-100) after week 5 (p. 12); SSQ total 9.08 +/- 11.19 before and 14.43 +/- 11.29 after a week-5 session, nausea subscale 4.77 -> 17.71 attributed to sweating, oculomotor unchanged at 9.75 (Table 3, p. 11); GEQ no group differences (Table 2, p. 11); VEQ ownership 6.3 +/- 0.9, agency 6.4 +/- 0.8 of 7 (p. 12); 13 of 14 preferred a co-player (p. 13); 99 sessions completed; physiotherapists advised against use in severe cerebellar, dizziness or vestibular disorders (p. 14)",code not released; data on request (p. 17); software stack named,"2 sessions/week x 4 weeks (88 sessions) then 11 swapped sessions in week 5; comparator: same game alone. Week 4.2 between groups: IMI enjoyment t(12) = 2.94, p = 0.02; effort t(12) = 4.01, p = 0.002; usefulness t(12) = 2.82, p = 0.01; hand travel 633.7 +/- 33.81 m vs 474.34 +/- 43.41 m, t(12) = 7.09, p < 0.001 (pp. 9-11, Table 1); no baseline differences; week-5 switches moved scores in the expected directions with one-tailed t(6) tests (d 0.69-0.98) (pp. 9-11); social connectedness in the collaborative group rose from 5.7 to 6.4 (p. 10). No health, balance or cognitive outcome; self-reported gains in mobility, balance, finger function and 'eye-hand coordination ... depth perception' (p. 14).","design principles (pp. 15-16): simple interfaces; objects clearly distinguishable by size or colour; objects that resemble real ones; avoid animated or moving objects (nausea, slower reflexes); direct hand manipulation and no controllers; nature scenery; colours and sounds as feedback; humanoid avatars; adaptive placement to height; collaboration rather than competition; new tasks over time to feed self-competition; learn alone first, then play with a partner (p. 13); demo and familiarisation session before the study (p. 8)",colour highlighting of objects on touch and grab as feedback (p. 6); 'clearly distinguishable in terms of size or color' (p. 15); 'Different colors and sound effects should also be used to provide feedback' (p. 15); no colour-vision discussion,"it was difficult for the elderly players to perceive the depth of objects in the virtual environment (p. 6) | all virtual objects, including interactable game objects and the game environment, should be clearly distinguishable in terms of size or color to avoid ambiguities (p. 15) | animated objects should be avoided in VR-based exergames for elderly users, as their appearance can potentially cause nausea and discomfort (p. 15)","The best-documented design-principle set for an older-adult VR exergame on a Unity and standalone-headset stack like the TMT-VR's, plus pilot evidence that collaborative play raises motivation and effort. Cite for static targets, height-adaptive placement, colour-and-sound confirmation to offset poor depth judgement, hand tracking preference, and collaboration over competition. Its depth-perception finding bears on the TMT-VR's use of six depth planes.","Fourteen participants new to VR, no blinding, exertion measured by hand travel only, one-tailed within-group tests with marginal p values, SSQ given once and rising despite the 'no motion sickness' conclusion, posture during play unreported, cognition excluded and unmeasured, code not released.","openness: not addressed (stack named, code closed) | validation against diagnosis or the paper test: not addressed | clinical groups and ageing: not addressed | layout randomisation: not addressed | depth: older adults had difficulty judging object depth in VR, which argues for strong depth cues if trail layouts use the third dimension | head-gaze dwell for older adults: co-designers preferred hand tracking to controllers; gaze was not offered | training potential: collaborative HMD exergame raised motivation and effort over five weeks; no cognitive outcome",colour used as interaction feedback and to make objects distinguishable; no colour-rule task,hand travel distance logged at 50 Hz as an effort measure (p. 8); participants reported better eye-hand coordination and depth perception (p. 14); no gaze or reaction-time measure,n = 14 | one-tailed within-group tests | SSQ once in week 5 | no cognitive outcome | code not released,,full text,08_VR_Cognition_Behaviour_Training,"Peripheral VR cognition, memory, time, and training",G07c_training_C,full text,
CAND-01,02_Digital_Immersive_TMT,"Ding, D., Huang, J., Nie, C., Wang, Y., Liu, J., & Du, W. (2026). A virtual reality assessment system for visuospatial function and eye-hand coordination skills based on motion capture. Virtual Reality, 30, 137.",2026,A virtual reality assessment system for visuospatial function and eye-hand coordination skills based on motion capture,10.1007/s10055-026-01404-4,XR trail test (assessment): shortened CTT-A/B within a motion-capture assessment system,validation study,"50 university participants aged 19–24 (Methods, PDF p. 4)",no,VIVE Pro Eye; motion-capture gloves,immersive VR HMD,not stated,glove-tracked hand touch,shortened CTT Parts A and B among other tasks,geometry differs from the paper CTT,completion times; SUS; CSQ-VR,"paper CTT: Spearman ρ .613 (A, p < .001) and .367 (B, p = .009), with FDR-adjusted q values (Table 2, PDF p. 8)",SUS and CSQ-VR measured,not stated,n/a,,,,added at candidate level: convergent evidence from an additional implementation; not clinical validation or norms,young adults only; shortened tasks; Spearman estimates,validation against diagnosis or the paper test: convergent associations with the paper CTT in young adults; no clinical validation | openness: not addressed,direct: an immersive CTT with its own geometry,gaze collection discussed as future work (PDF p. 10); the headset's eye tracker was not used for data,young adults only | Spearman estimates | read in full on 26 Oct 2026 (first charted from publisher-level values),,full text (26 Oct 2026),,,,full text,candidate-level record (not held in full text when appended); read in full on 26 Oct 2026; updated on 26 Oct 2026
CAND-02,02_Digital_Immersive_TMT,"Nakamura, Y., Sugano, M., Nakaoka, K., & Naitoh, Y. (2021). Proposal and evaluation of attention function measurement application that realizes the Trail Making Test using VR. IPSJ SIG Technical Report, 2021-MBL-98(25), 1–6 (in Japanese).",2021,Proposal and evaluation of attention function measurement application that realizes the Trail Making Test using VR,,XR trail test (assessment): VR TMT (abstract-level),technical report (nonrefereed),not checked,not checked,not checked,immersive VR (stated),,,TMT A and B,,,abstract: significant correlations with the conventional TMT for A and B (p < .05); coefficients and sample not checked,,,n/a,,,,"added at candidate level: assessed candidate, not evidence of absence",full text membership-restricted; nonrefereed,validation against diagnosis or the paper test: at abstract level,,,abstract only,,IPSJ repository record and English abstract (26 Oct 2026),,,,abstract or publisher record only,candidate-level record (not held in full text when appended)
CAND-03,02_Digital_Immersive_TMT,"Sun, L., Liu, S., Quan, W., & Zhu, Y. (2025). VR-Trail Making Test: Innovation and optimization in cognitive assessment. ICARM 2025, 208–213.",2025,VR-Trail Making Test: Innovation and optimization in cognitive assessment,10.1109/ICARM65671.2025.11293709,XR trail test (assessment): VR-TMT on an Android headset (abstract-level),conference paper,not reported in the abstract,,Android VR device; Unity,immersive VR HMD,,,TMT,,,no evaluation data in the abstract,,,n/a,,,,added in listed as an implementation without evaluation data at abstract level,full text not accessed,not addressed at abstract level,,,abstract only,,OpenAlex abstract (26 Oct 2026),,,,abstract or publisher record only,candidate-level record (not held in full text when appended)
CAND-04,02_Digital_Immersive_TMT,"Plotnik, M., Doniger, G. M., Bahat, Y., et al. (2017). Immersive trail making: Construct validity of an ecological neuropsychological test. ICVR 2017.",2017,Immersive trail making: Construct validity of an ecological neuropsychological test,10.1109/ICVR.2017.8007501,VR-CTT lineage precursor (dome),conference paper,16 volunteers recruited; 11 analysed after four calibration failures and one technical failure (PDF pp. 3–4),no,CAREN 360° dome,dome (projection),standing,reach-touch,CTT Parts A and B,fixed,completion times,"paper CTT: Spearman ρ .76 (A, p = .007), .88 (B, p < .001), .59 (B−A, p = .056) (PDF p. 4)",,,n/a,,,,VR-CTT lineage precursor (dome); read in full on 26 Oct 2026 (first appended at abstract level),pilot evidence,,,,pilot (11 analysed of 16) | Spearman estimates | read in full on 26 Oct 2026 (first appended at abstract level),,full text (26 Oct 2026),,,,full text,candidate-level record (not held in full text when appended); read in full on 26 Oct 2026; updated on 26 Oct 2026
CAND-05,02_Digital_Immersive_TMT,"Ben Gal, O., Doniger, G. M., Cohen, M., Bahat, Y., Beeri, M. S., Zeilig, G., & Plotnik, M. (2019). Cognitive-motor interaction during virtual reality trail making. ICVR 2019.",2019,Cognitive-motor interaction during virtual reality trail making,10.1109/ICVR46560.2019.8994386,VR-CTT lineage precursor (headset),conference paper,56 healthy adults: 27 young (28.02 ± 3.98 y; 15 women) and 29 middle-aged (55.41 ± 6.60 y; 24 women) (PDF pp. 1–2; Figure 4),no,HTC Vive with hand-held controller; Unity3D,immersive VR HMD,standing (PDF p. 3),,CTT Parts A and B,fixed,completion times; reaching trajectories,"paper CTT, counterbalanced order: pooled Pearson r .63 (A), .60 (B), p < .001; Group × Format F(1,54) = 4.05, p = .049 (B) and 3.26, p = .077 (A); no direct contrast of the two interactions reported (PDF pp. 1, 3, 5)",,,n/a,,,,VR-CTT lineage precursor (headset); read in full on 26 Oct 2026 (first appended at abstract level),do not infer a difference between the Part A and Part B interactions or a replication of other tests,,,"velocity profiles of 14 selected Part A and 12 Part B paths compared with a planar minimal-jerk model; deviation greater in B than A, p < .001 (PDF p. 4); not a separation of motor and attentional speed",correlations pooled over two age groups | participant count stated once as 57 | read in full on 26 Oct 2026 (first appended at abstract level),"one Discussion sentence says 57 participants; abstract, Methods and Figure 4 support 56. The library file first filed as bengal2019.pdf is a different paper (Pajusco et al. 2015) and is excluded from evidence; correct file BenGal_2019_ICVR_Cognitive-motor_interaction_VR_trail_making.pdf (SHA-256 FCFE3CC757DC57A94293EB7C67035F4639127A648C62546CA7487555267AD741), read from page images",full text (26 Oct 2026); read from page images of the correct PDF supplied by the author,,,,full text,candidate-level record (not held in full text when appended); read in full on 26 Oct 2026; updated on 26 Oct 2026
CAND-06,02_Digital_Immersive_TMT,"Galor, N., Wilf, M., & Plotnik, M. (2024). Developing multiple shortened forms of virtual reality-based color trails test. Applied Neuropsychology: Adult, 31, 1383–1390.",2024,Developing multiple shortened forms of virtual reality-based color trails test,10.1080/23279095.2022.2130067,alternate forms of the VR-CTT,validation study,"15 healthy young adults, 29 ± 6.4 y (PDF p. 3)",no,HMD,immersive VR HMD,,,"five shortened forms in counterbalanced order, after the paper CTT and before the full VR-CTT; A before B within each form (PDF p. 4)",fixed forms,completion time,"no detected form or order differences: forms A H = 1.96, p = .74; B H = 5.56, p = .23; order A H = 3.94, p = .41; B H = 2.35, p = .67 (PDF p. 5); paper–VR correlations on each person's five-form average: ρ .68 (A, p = .007), .51 (B, p = .05) (PDF pp. 5–7)",,,n/a,,,,added at candidate level,"Kruskal–Wallis and Wilcoxon rank-sum tests as reported do not account for repeated observations; no repeated-identical-form control (PDF p. 8); only forms 1, 2 and 5 meet the stated alpha of .02 for the A/B difference; equivalence, alternate-form reliability and reduced practice effects are not established",,,,tests do not account for repeated observations | no identical-form control | read in full on 26 Oct 2026 (first appended at abstract level),,full text (26 Oct 2026),,,,full text,candidate-level record (not held in full text when appended); read in full on 26 Oct 2026; updated on 26 Oct 2026
CAND-07,02_Digital_Immersive_TMT,"Wilf, M., Ben Yair, N., Wright, W. G., & Plotnik, M. (2024). The trail less traveled: Analytical approach for creating shortened versions for virtual reality-based color trails test. Applied Neuropsychology: Adult, 31, 732–741.",2024,The trail less traveled: Analytical approach for creating shortened versions for virtual reality-based color trails test,10.1080/23279095.2022.2065204,shortened versions of the VR-CTT,methods paper,"165 existing participants: head-mounted 103 (39 young, 50 middle-aged, 14 older), dome 38 (14 young, 24 middle-aged), tablet 24 young; 141 immersive (PDF p. 3)",,,"head-mounted VR, immersive dome and non-immersive tablet",,,shortened VR-CTT versions,,,13-target cut-off derived retrospectively from complete 25-target trials; segment–total correlations are part–whole associations; associations with the paper CTT and with age estimated in the same data (PDF pp. 5–6),,,n/a,,,,added at candidate level,retrospective derivation; requires prospective confirmation,,,,retrospective derivation | part-whole correlations | read in full on 26 Oct 2026 (first appended at abstract level),,full text (26 Oct 2026),,,,full text,candidate-level record (not held in full text when appended); read in full on 26 Oct 2026; updated on 26 Oct 2026
CAND-08,01_TMT_Foundations,"Melikyan, Z. A., Bock, J. R., & Agranovich, A. V. (2026). Color Trails Test: regression-based norms for Russian-speakers. Archives of Clinical Neuropsychology, 41(4), acag035.",2026,Color Trails Test: regression-based norms for Russian-speakers,10.1093/arclin/acag035,CTT structure and norms (Part 2: each numeral after 1 appears twice → 49 stimuli),normative study,,,,,,,CTT Parts 1 and 2,,,,,,n/a,,,,added at candidate level : source of the 49-stimulus reading; manual remains the authority,publisher-indexed Methods only,,direct: original CTT structure,,publisher-indexed text (independent review),,PMC/Crossref record,,,,abstract or publisher record only,candidate-level record (not held in full text when appended)
CAND-09,02_Digital_Immersive_TMT,"Grim, J. (2025). Development of application for Trail Making Test (TMT) in Virtual Reality. Master's thesis, Czech Technical University.",2025,Development of application for Trail Making Test (TMT) in Virtual Reality,,possible VR TMT implementation (title only),thesis,,,,,,,,,,,,,n/a,,,,not obtained,title only,,,,title only,,—,,,,title only (not obtained),candidate-level record (not held in full text when appended)
CAND-10,02_Digital_Immersive_TMT,"Aura, C. J., Temme, L. A., & St. Onge, P. (2020). A hands-free, visual search task featuring scalable cognitive challenge based upon the U.S. Army Trail Making Test. USAARL report.",2020,"A hands-free, visual search task featuring scalable cognitive challenge based upon the U.S. Army Trail Making Test",,possible hands-free trail-derived task (title only),laboratory report,,,,,,,,,,,,,n/a,,,,not obtained,title only,,,,title only,,—,,,,title only (not obtained),candidate-level record (not held in full text when appended)
CAND-11,03_VR_Assessment_Validity_Standards,"Davison, S. M. C., Deeprose, C., & Terbeck, S. (2018). A comparison of immersive virtual reality with traditional neuropsychological measures in the assessment of executive functions. Acta Neuropsychiatrica, 30(2), 79–89.",2018,A comparison of immersive virtual reality with traditional neuropsychological measures in the assessment of executive functions,10.1017/neu.2017.14,excluded from the XR inventory: the TMT was a conventional comparator; immersive tasks were not trail tasks,validation study,40 younger and older adults,no,immersive VR,immersive VR HMD,,,"seating arrangement, item location and parking tasks; Stroop and TMT as comparators",,,correlations between IVR measures and Stroop/TMT reported,,,n/a,,,,assessed and excluded,abstract only,,,,abstract only,,OpenAlex abstract,,,,abstract or publisher record only,candidate-level record (not held in full text when appended)
CAND-12,02_Digital_Immersive_TMT,"Gottlieb, A., Ben Yacov, M., Heimler, B., Hagur-Bahat, Y., Wilf, M., Plotnik, M., & Dudkiewicz, I. (2027). Effects of sleep deprivation on cognitive-motor functions and adaptive skill learning among medical residents across 26h night shifts. Applied Ergonomics, 138, 104824 (published online June 2026).",2027,Effects of sleep deprivation on cognitive-motor functions and adaptive skill learning among medical residents across 26h night shifts,10.1016/j.apergo.2026.104824,VR-CTT report (abstract level),repeated-measures occupational study (abstract level),"13 medical residents, assessed two days before a 26-h night shift, at four time points during it and after at least 24 h of recovery sleep (abstract)",no (medical residents),not stated in the abstract,VR (display not stated in the abstract),not stated in the abstract,three-dimensional manual movements (abstract),VR Color Trails Test with an adaptive module of intermittent left-right mirror reversal (abstract),not stated in the abstract,completion time; interference cost; movement distance and speed (abstract),none at abstract level,not reported in the abstract,open-access article (CC BY); code not stated,"completion times improved across sessions, mainly in mirror-reversal segments; regular segments stabilised after pre-shift practice; interference cost rose towards the end of the shift and remained elevated after recovery sleep; a study of learning under sleep loss, not a training intervention (abstract)",n/a (medical residents),not stated in the abstract,'utilizing a Virtual Reality version of the Color Trails Test' (abstract),VR-CTT report at abstract level: practice gains across six sessions and a fatigue-related rise in interference cost in an occupational sample,"abstract only; display, layout, sample characteristics and statistics unverified; an occupational sleep-deprivation study, not a training trial or a clinical validation",openness: open-access article; code not stated | validation against diagnosis or the paper test: not addressed at abstract level | clinical groups and ageing: not addressed (medical residents) | layout randomisation: not stated | depth: three-dimensional manual movements | head-gaze dwell for older adults: not addressed | training potential: learning under sleep loss; not a training intervention,colour-alternation trail test (VR-CTT) with an added mirror-reversal module,movement distance and speed reported (abstract),abstract only | full text not obtained (direct publisher access refused) | n = 13,,"abstract and indexed records (OpenAlex W7163530041; PubMed 42241835; Tel Aviv University repository), 26 Oct 2026",,,,abstract or publisher record only,appended at abstract level; candidate no. 6 of the gap analysis

